$k$-Positive Maps: New Characterizations and a Generation Method

We study $k$-positive linear maps on matrix algebras and address two problems, (i) characterizations of $k$-positivity and (ii) generation of non-decomposable $k$-positive maps. On the characterization side, we derive optimization-based conditions equivalent to $k$-positivity that (a) reduce to a simple check when $k=d$, (b) reveal a direct link to the spectral norm of certain order-3 tensors (aligning with known NP-hardness barriers for $k<d$), and (c) recast $k$-positivity as a novel optimization problem over separable states, thereby connecting it explicitly to separability testing. On the generation side, we introduce a Lie-semigroup-based method that, starting from a single $k$-positive map, produces one-parameter families that remain $k$-positive and non-decomposable for small enough times. We illustrate this by generating such families for $d=3$ and $d=4$. We also formulate a semi-definite program (SDP) to test an equivalent form of the positive partial transpose (PPT) square conjecture (and do not find any violation of the latter). Our results provide practical computational tools for certifying $k$-positivity and a systematic way to sample $k$-positive non-decomposable maps.

==> k_positivity_2025Nov26.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "# Install packages for code to run in colab"
      ],
      "metadata": {
        "id": "KOLp_FCs9qsG"
      },
      "id": "KOLp_FCs9qsG"
    },
    {
      "cell_type": "code",
      "execution_count": 1,
      "id": "34a3ebb2-3e30-4a48-b532-fbfc0aa78f02",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "34a3ebb2-3e30-4a48-b532-fbfc0aa78f02",
        "outputId": "755fb2af-b687-486c-c01c-7c82ff971a5f"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Requirement already satisfied: scipy>=1.10 in /usr/local/lib/python3.12/dist-packages (1.16.3)\n",
            "Requirement already satisfied: numpy<2.6,>=1.25.2 in /usr/local/lib/python3.12/dist-packages (from scipy>=1.10) (2.0.2)\n",
            "Collecting git+https://github.com/sumeetkhatri/QuTIpy\n",
            "  Cloning https://github.com/sumeetkhatri/QuTIpy to /tmp/pip-req-build-94ux59mh\n",
            "  Running command git clone --filter=blob:none --quiet https://github.com/sumeetkhatri/QuTIpy /tmp/pip-req-build-94ux59mh\n",
            "  Resolved https://github.com/sumeetkhatri/QuTIpy to commit fd16eb8bfde03de385af5385e8a2582ec13794c8\n",
            "  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Requirement already satisfied: numpy>=1.21.3 in /usr/local/lib/python3.12/dist-packages (from QuTIpy==0.1.0a0) (2.0.2)\n",
            "Requirement already satisfied: scipy in /usr/local/lib/python3.12/dist-packages (from QuTIpy==0.1.0a0) (1.16.3)\n",
            "Requirement already satisfied: sympy in /usr/local/lib/python3.12/dist-packages (from QuTIpy==0.1.0a0) (1.14.0)\n",
            "Requirement already satisfied: cvxpy in /usr/local/lib/python3.12/dist-packages (from QuTIpy==0.1.0a0) (1.6.7)\n",
            "Requirement already satisfied: pytest in /usr/local/lib/python3.12/dist-packages (from QuTIpy==0.1.0a0) (8.4.2)\n",
            "Requirement already satisfied: osqp>=0.6.2 in /usr/local/lib/python3.12/dist-packages (from cvxpy->QuTIpy==0.1.0a0) (1.0.5)\n",
            "Requirement already satisfied: clarabel>=0.5.0 in /usr/local/lib/python3.12/dist-packages (from cvxpy->QuTIpy==0.1.0a0) (0.11.1)\n",
            "Requirement already satisfied: scs>=3.2.4.post1 in /usr/local/lib/python3.12/dist-packages (from cvxpy->QuTIpy==0.1.0a0) (3.2.9)\n",
            "Requirement already satisfied: iniconfig>=1 in /usr/local/lib/python3.12/dist-packages (from pytest->QuTIpy==0.1.0a0) (2.3.0)\n",
            "Requirement already satisfied: packaging>=20 in /usr/local/lib/python3.12/dist-packages (from pytest->QuTIpy==0.1.0a0) (25.0)\n",
            "Requirement already satisfied: pluggy<2,>=1.5 in /usr/local/lib/python3.12/dist-packages (from pytest->QuTIpy==0.1.0a0) (1.6.0)\n",
            "Requirement already satisfied: pygments>=2.7.2 in /usr/local/lib/python3.12/dist-packages (from pytest->QuTIpy==0.1.0a0) (2.19.2)\n",
            "Requirement already satisfied: mpmath<1.4,>=1.1.0 in /usr/local/lib/python3.12/dist-packages (from sympy->QuTIpy==0.1.0a0) (1.3.0)\n",
            "Requirement already satisfied: cffi in /usr/local/lib/python3.12/dist-packages (from clarabel>=0.5.0->cvxpy->QuTIpy==0.1.0a0) (2.0.0)\n",
            "Requirement already satisfied: jinja2 in /usr/local/lib/python3.12/dist-packages (from osqp>=0.6.2->cvxpy->QuTIpy==0.1.0a0) (3.1.6)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.12/dist-packages (from osqp>=0.6.2->cvxpy->QuTIpy==0.1.0a0) (75.2.0)\n",
            "Requirement already satisfied: joblib in /usr/local/lib/python3.12/dist-packages (from osqp>=0.6.2->cvxpy->QuTIpy==0.1.0a0) (1.5.2)\n",
            "Requirement already satisfied: pycparser in /usr/local/lib/python3.12/dist-packages (from cffi->clarabel>=0.5.0->cvxpy->QuTIpy==0.1.0a0) (2.23)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.12/dist-packages (from jinja2->osqp>=0.6.2->cvxpy->QuTIpy==0.1.0a0) (3.0.3)\n",
            "Building wheels for collected packages: QuTIpy\n",
            "  Building wheel for QuTIpy (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for QuTIpy: filename=QuTIpy-0.1.0a0-py3-none-any.whl size=65700 sha256=68442da1dcf8a86420e3a49a29f422ee498fe3138bed1b8342b74ddeb3b2a9fc\n",
            "  Stored in directory: /tmp/pip-ephem-wheel-cache-_71qr2r7/wheels/b9/02/f6/62f07f18161277b23b70a6075a95dd3b1cf20c7ed51c3bcbfb\n",
            "Successfully built QuTIpy\n",
            "Installing collected packages: QuTIpy\n",
            "Successfully installed QuTIpy-0.1.0a0\n"
          ]
        }
      ],
      "source": [
        "!pip install -U \"scipy>=1.10\"\n",
        "!pip install git+https://github.com/sumeetkhatri/QuTIpy\n",
        "!pip -q install cvxpy scs"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# k_positivity.py\n",
        "\n",
        "(optimization adjusted to work with SCS instead of MOSEK because I don't have a MOSEK license)"
      ],
      "metadata": {
        "id": "gohklTJU9v51"
      },
      "id": "gohklTJU9v51"
    },
    {
      "cell_type": "code",
      "source": [
        "# If needed, install deps first:\n",
        "# !pip -q install cvxpy scs scipy qutipy\n",
        "\n",
        "import numpy as np\n",
        "import itertools\n",
        "import cvxpy as cvx\n",
        "from scipy.linalg import expm\n",
        "from qutipy import *\n",
        "\n",
        "# ---- solver helper: avoids requiring MOSEK ----\n",
        "def solve_alt(prob, **kwargs):\n",
        "    \"\"\"\n",
        "    Solve a CVXPY problem without needing MOSEK.\n",
        "    Prefers SCS (open-source), falls back if unavailable\n",
        "    \"\"\"\n",
        "    installed = set(cvx.installed_solvers())\n",
        "    if \"SCS\" in installed:\n",
        "        opts = dict(kwargs)\n",
        "        opts.setdefault(\"eps\", 1e-6)\n",
        "        opts.setdefault(\"max_iters\", 50_000)\n",
        "        return prob.solve(solver=cvx.SCS, **opts)\n",
        "    elif \"CLARABEL\" in installed:\n",
        "        return prob.solve(solver=cvx.CLARABEL, **kwargs)\n",
        "    elif \"ECOS\" in installed:\n",
        "        return prob.solve(solver=cvx.ECOS, **kwargs)\n",
        "    else:\n",
        "        return prob.solve(**kwargs)\n",
        "\n",
        "\n",
        "def bilinear_opt_relax(H, dA, dB, PPT=False):\n",
        "    '''\n",
        "    Optimization of the form\n",
        "        min_H Tr(H(ρ ⊗ σ)),\n",
        "    with respect to states ρ and σ. We\n",
        "    relax this to operators P that satisfy\n",
        "    the appropriate partial trace and\n",
        "    partial transpose conditions.\n",
        "    '''\n",
        "    P = cvx.Variable((dA*dB, dA*dB), hermitian=True)\n",
        "    rho = cvx.Variable((dA, dA), hermitian=True)\n",
        "    sigma = cvx.Variable((dB, dB), hermitian=True)\n",
        "\n",
        "    c = [P >> 0, rho >> 0, sigma >> 0]\n",
        "    c += [cvx.trace(rho) == 1, cvx.trace(sigma) == 1]\n",
        "    c += [cvx.partial_trace(P, [dA, dB], 0) == sigma,\n",
        "          cvx.partial_trace(P, [dA, dB], 1) == rho]\n",
        "    if PPT:\n",
        "        c += [cvx.partial_transpose(P, [dA, dB], 0) >> 0]\n",
        "\n",
        "    obj = cvx.Minimize(cvx.real(cvx.trace(H @ P)))\n",
        "    prob = cvx.Problem(obj, constraints=c)\n",
        "\n",
        "    solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)\n",
        "    return prob.value\n",
        "\n",
        "\n",
        "def bilinear_opt_relax_hierarchy(H, dA, dB, k=1):\n",
        "    M = {}\n",
        "    S = {}\n",
        "\n",
        "    rho = cvx.Variable((dA, dA), hermitian=True)\n",
        "    sigma = cvx.Variable((dB, dB), hermitian=True)\n",
        "\n",
        "    c = [rho >> 0, cvx.trace(rho) == 1]\n",
        "    c += [sigma >> 0, cvx.trace(sigma) == 1]\n",
        "\n",
        "    for j in range(1, k+1):\n",
        "        M[j] = cvx.Variable((dA * dB**j, dA * dB**j), hermitian=True)\n",
        "        S[j] = list(itertools.permutations(range(1, j+1)))\n",
        "        c += [M[j] >> 0]\n",
        "        c += [M[j] == cvx.kron(eye(dA), permute_tensor_factors(pi, [dB]*j)) @ M[j] @\n",
        "              cvx.kron(eye(dA), dag(permute_tensor_factors(pi, [dB]*j)))\n",
        "              for pi in S[j]]\n",
        "\n",
        "    c += [cvx.partial_trace(M[1], [dA, dB], 0) == rho,\n",
        "          cvx.partial_trace(M[1], [dA, dB], 1) == sigma]\n",
        "\n",
        "    for j in range(2, k+1):\n",
        "        c += [cvx.partial_trace(M[j], [dA * dB**(j-1), dB], 1) == M[j-1]]\n",
        "\n",
        "    obj = cvx.Minimize(cvx.real(cvx.trace(H @ M[1])))\n",
        "    prob = cvx.Problem(obj, constraints=c)\n",
        "\n",
        "    solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)\n",
        "    return prob.value\n",
        "\n",
        "\n",
        "def generate_PPT_operator(d, sep=False, param=100):\n",
        "    out = np.zeros((d**2, d**2), dtype=complex)\n",
        "\n",
        "    if sep:\n",
        "        n = np.random.randint(1, param)\n",
        "        for i in range(100):\n",
        "            out += tensor(random_PSD_operator(d), random_PSD_operator(d))\n",
        "        return out\n",
        "    else:\n",
        "        num_tries = param\n",
        "        for i in range(num_tries):\n",
        "            U = RandomUnitary(d**2)\n",
        "            p = np.diag(np.random.rand(d**2))\n",
        "            P = U @ p @ dag(U)\n",
        "            if min(eigenvalues(partial_transpose(P, [2], [d, d]))) >= 0:\n",
        "                out = P\n",
        "                break\n",
        "        return out, i\n",
        "\n",
        "\n",
        "def generate_positive_map(d, num_tries=500, stop=True, display=False, PPT=True):\n",
        "    if stop:\n",
        "        out = np.zeros((d**2, d**2), dtype=complex)\n",
        "        for i in range(num_tries):\n",
        "            H = random_hermitian_operator(d**2)  # from qutipy\n",
        "            if bilinear_opt_relax(H, d, d, PPT=PPT) >= 0:\n",
        "                out = H\n",
        "                break\n",
        "        return out, i\n",
        "    else:\n",
        "        samples = {}\n",
        "        hits = []\n",
        "        for i in range(1, num_tries+1):\n",
        "            H = random_hermitian_operator(d**2)\n",
        "            samples[i] = (H, bilinear_opt_relax(H, d, d))\n",
        "            if samples[i][1] >= 0:\n",
        "                hits.append(i)\n",
        "            if display:\n",
        "                print(i, samples[i][1])\n",
        "        return samples, hits\n",
        "\n",
        "\n",
        "def random_hermitian_operator_alt(d):\n",
        "    U = RandomUnitary(d)\n",
        "    p = np.random.randn(d)\n",
        "    return U @ np.diag(p) @ dag(U)\n",
        "\n",
        "\n",
        "def decomposable(N, dA, dB, opt=False, return_var=False):\n",
        "    if opt:\n",
        "        T1 = cvx.Variable((dA*dB, dA*dB), hermitian=True)\n",
        "        T2 = cvx.Variable((dA*dB, dA*dB), hermitian=True)\n",
        "        S = cvx.Variable((dA*dB, dA*dB), hermitian=True)\n",
        "        Y = cvx.Variable((dA*dB, dA*dB), hermitian=True)\n",
        "\n",
        "        c = [T1 >> 0, T2 >> 0, N - T1 - cvx.partial_transpose(T2, [dA, dB], 1) == S]\n",
        "        c += [-Y << S, S << Y, Y >> 0]\n",
        "\n",
        "        obj = cvx.Minimize(cvx.real(cvx.trace(Y)))\n",
        "        prob = cvx.Problem(obj, constraints=c)\n",
        "\n",
        "        solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)\n",
        "\n",
        "        if return_var:\n",
        "            return prob.value, T1.value, T2.value, S.value\n",
        "        else:\n",
        "            return prob.value\n",
        "    else:\n",
        "        T1 = cvx.Variable((dA*dB, dA*dB), hermitian=True)\n",
        "        T2 = cvx.Variable((dA*dB, dA*dB), hermitian=True)\n",
        "\n",
        "        c = [T1 >> 0, T2 >> 0, N == T1 + cvx.partial_transpose(T2, [dA, dB], 1)]\n",
        "\n",
        "        obj = cvx.Minimize(0)\n",
        "        prob = cvx.Problem(obj, constraints=c)\n",
        "\n",
        "        solve_alt(prob)  # was: prob.solve(eps=1e-9)\n",
        "\n",
        "        if return_var:\n",
        "            return prob.value, prob.status, T1.value, T2.value\n",
        "        else:\n",
        "            return prob.value\n",
        "\n",
        "\n",
        "def bhattacharya_map(a):\n",
        "    '''\n",
        "    family of maps from ref.[5]\n",
        "    '''\n",
        "    return np.array([\n",
        "        [a**2/(1+a**2), 0, 0, 0, -a/(1+a**2), 0, 0, 0, -a**2/(1+a**2)],\n",
        "        [0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 1/(1+a**2), 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 0, a**2/(1+a**2), 0, 0, 0, 0, 0],\n",
        "        [-a/(1+a**2), 0, 0, 0, 1/(1+a**2), 0, 0, 0, 0],\n",
        "        [0, 0, 0, 0, 0, 0, 0, -a/(1+a**2), 0],\n",
        "        [0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 0, 0, 0, -a/(1+a**2), 0, 1/(1+a**2), 0],\n",
        "        [-a**2/(1+a**2), 0, 0, 0, 0, 0, 0, 0, a**2/(1+a**2)]\n",
        "    ])\n",
        "\n",
        "\n",
        "def bhattacharya_map_mod(a):\n",
        "    '''\n",
        "    Equation (11) in our paper\n",
        "    '''\n",
        "    return np.array([\n",
        "        [a**2/(1+a**2), 0, 0, 0, a/(1+a**2), 0, 0, 0, a**2/(1+a**2)],\n",
        "        [0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 1/(1+a**2), 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 0, a**2/(1+a**2), 0, 0, 0, 0, 0],\n",
        "        [a/(1+a**2), 0, 0, 0, 1/(1+a**2), 0, 0, 0, 0],\n",
        "        [0, 0, 0, 0, 0, 0, 0, a/(1+a**2), 0],\n",
        "        [0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 0, 0, 0, a/(1+a**2), 0, 1/(1+a**2), 0],\n",
        "        [a**2/(1+a**2), 0, 0, 0, 0, 0, 0, 0, a**2/(1+a**2)]\n",
        "    ])\n",
        "\n",
        "def bhattacharya_map_mod_fourdim():\n",
        "    '''\n",
        "    The map from Eq.(12) of our paper\n",
        "    We used this to test PPT² via the command\n",
        "    PPT_square_test(bhattacharya_map_mod_fourdim(),4,300)\n",
        "    '''\n",
        "    return (np.array([\n",
        "        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0.],\n",
        "        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0.],\n",
        "        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 1., 0.],\n",
        "        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1.]\n",
        "    ])/3)\n",
        "\n",
        "def breuer_hall_map(m, U):\n",
        "    '''\n",
        "    The input dimension is n=2*m, and U is a\n",
        "    skew-symmetric unitary in dimension n.\n",
        "    '''\n",
        "    n = 2*m\n",
        "    return tensor(eye(n), eye(n)) - gamma(n) - tensor(eye(n), U) @ SWAP([1, 2], [n, n]) @ tensor(eye(n), dag(U))\n",
        "\n",
        "\n",
        "def robertson_map():\n",
        "    Y = np.array([[0, -1j], [1j, 0]])\n",
        "    return breuer_hall_map(2, tensor(eye(2), Y))\n",
        "\n",
        "\n",
        "def choi_map_M3():\n",
        "    return np.array([\n",
        "        [1, 0, 0, 0, -1, 0, 0, 0, -1],\n",
        "        [0, 1, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [-1, 0, 0, 0, 1, 0, 0, 0, -1],\n",
        "        [0, 0, 0, 0, 0, 1, 0, 0, 0],\n",
        "        [0, 0, 0, 0, 0, 0, 1, 0, 0],\n",
        "        [0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
        "        [-1, 0, 0, 0, -1, 0, 0, 0, 1]\n",
        "    ])\n",
        "\n",
        "\n",
        "def ha_map_M4(a, b, c, d):\n",
        "    '''\n",
        "    This map comes from the paper:\n",
        "        \"A class of atomic positive linear maps in matrix algebras\"\n",
        "        by Kil-Chan Ha\n",
        "\n",
        "    It is not CCP (conditionally completely positive) for all parameter values,\n",
        "    '''\n",
        "    C_phi = np.zeros((16, 16), dtype=float)\n",
        "\n",
        "    C_phi[0, 0] = a\n",
        "    C_phi[3, 3] = b\n",
        "\n",
        "    C_phi[4, 4] = c\n",
        "    C_phi[5, 5] = a\n",
        "\n",
        "    C_phi[9, 9] = d\n",
        "    C_phi[10, 10] = a\n",
        "\n",
        "    C_phi[12, 12] = a\n",
        "    C_phi[13, 13] = b\n",
        "\n",
        "    C_phi[0, 5] = -1\n",
        "    C_phi[0, 10] = -1\n",
        "    C_phi[0, 15] = -1\n",
        "\n",
        "    C_phi[4, 1] = -1\n",
        "    C_phi[4, 10] = -1\n",
        "    C_phi[4, 15] = -1\n",
        "\n",
        "    C_phi[8, 1] = -1\n",
        "    C_phi[8, 5] = -1\n",
        "    C_phi[8, 15] = -1\n",
        "\n",
        "    C_phi[12, 1] = -1\n",
        "    C_phi[12, 5] = -1\n",
        "    C_phi[12, 10] = -1\n",
        "\n",
        "    return C_phi\n",
        "\n",
        "\n",
        "def MillerOlkiewicz_map_generalized(d):\n",
        "    '''\n",
        "    from 1505.07854; input d is the dimension\n",
        "    '''\n",
        "    if d < 3:\n",
        "        raise ValueError(\"d must be > 2\")\n",
        "\n",
        "    C = np.zeros((d*d, d*d), dtype=float)\n",
        "\n",
        "    for i in range(d):\n",
        "        for j in range(d):\n",
        "            block = np.zeros((d, d), dtype=float)\n",
        "\n",
        "            if i == j:\n",
        "                if i < d-1:\n",
        "                    block[np.arange(d-1), np.arange(d-1)] = 1\n",
        "                else:\n",
        "                    block[d-1, d-1] = d-1\n",
        "\n",
        "            elif j == d-1 and i < d-2:\n",
        "                block[i, d-1] = (d-1)**(1/2)\n",
        "\n",
        "            elif j == d-1 and i == d-2:\n",
        "                block[d-1, d-2] = (d-1)**(1/2)\n",
        "\n",
        "            elif i == d-1 and j < d-2:\n",
        "                block[d-1, j] = (d-1)**(1/2)\n",
        "\n",
        "            elif i == d - 1 and j == d - 2:\n",
        "                block[d-2, d-1] = (d-1)**(1/2)\n",
        "\n",
        "            row_start = i * d\n",
        "            col_start = j * d\n",
        "            C[row_start:row_start + d, col_start:col_start + d] = block\n",
        "\n",
        "    return C/(d-1)\n",
        "\n",
        "\n",
        "def check_PPT_squared(P, T, d):\n",
        "    '''\n",
        "    P is a positive map, T is a completely positive and completely\n",
        "    co-positive map. Both are specified in terms of their Choi\n",
        "    matrices. All maps have the same input and output dimension of d.\n",
        "    '''\n",
        "    N = partial_trace(\n",
        "        tensor(partial_transpose(T, [2], [d, d]), eye(d)) @ tensor(eye(d), P),\n",
        "        [2], [d, d, d]\n",
        "    )\n",
        "    return decomposable(N, d, d, opt=True)\n",
        "\n",
        "\n",
        "def check_PPT_squared_opt(P, d, return_var=False):\n",
        "    T1 = cvx.Variable((d*d, d*d), hermitian=True)\n",
        "    T2 = cvx.Variable((d*d, d*d), hermitian=True)\n",
        "    S = cvx.Variable((d*d, d*d), hermitian=True)\n",
        "    Y = cvx.Variable((d*d, d*d), hermitian=True)\n",
        "\n",
        "    T = cvx.Variable((d**2, d**2), hermitian=True)\n",
        "    c = [T >> 0, cvx.partial_transpose(T, [d, d], 1) >> 0]\n",
        "\n",
        "    N = cvx.partial_trace(cvx.kron(cvx.partial_transpose(T, [d, d], 1), eye(d)) @ tensor(eye(d), P), [d, d, d], 1)\n",
        "\n",
        "    c += [T1 >> 0, T2 >> 0, N - T1 - cvx.partial_transpose(T2, [d, d], 1) == S]\n",
        "    c += [-Y << S, S << Y, Y >> 0]\n",
        "\n",
        "    obj = cvx.Minimize(cvx.real(cvx.trace(Y)))\n",
        "    prob = cvx.Problem(obj, constraints=c)\n",
        "\n",
        "    solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)\n",
        "\n",
        "    if return_var:\n",
        "        return prob.value, T1.value, T2.value, S.value\n",
        "    else:\n",
        "        return prob.value\n",
        "\n",
        "\n",
        "def exp_choi(N, t, d):\n",
        "    '''\n",
        "    N is the Choi representation of a linear map. Input and output\n",
        "    have the same dimension d.\n",
        "    '''\n",
        "    K = choi_to_natural(N, d, d)\n",
        "    exp_K = expm(t * K)\n",
        "    exp_N = choi_to_natural(exp_K, d, d)\n",
        "    return exp_N\n",
        "\n",
        "\n",
        "def one_param_family(N, K, t, d):\n",
        "    '''\n",
        "    N is the Choi representation of a map Phi in dimension d. K is\n",
        "    an arbitrary d x d linear operator. The corresponding map is\n",
        "        exp(t*(K(.) + (.)K^† + Phi))\n",
        "    '''\n",
        "    M = tensor(eye(d), K) + tensor(np.conj(K), eye(d)) + choi_to_natural(N, d, d)\n",
        "    exp_M = expm(t * M)\n",
        "    C = choi_to_natural(exp_M, d, d)\n",
        "    return C\n",
        "\n",
        "def one_param_family_noK(N, t, d):\n",
        "    '''\n",
        "    same as one_param_family but K=0\n",
        "    N is the Choi representation of a map Phi in dimension d.\n",
        "    The corresponding map is exp(t*Phi)\n",
        "    '''\n",
        "    M = choi_to_natural(N, d, d)\n",
        "    exp_M = expm(t * M)\n",
        "    C = choi_to_natural(exp_M, d, d)\n",
        "    return C\n",
        "\n",
        "\n",
        "def one_param_family_test(N, tmin, tmax, steps, d, num_tries=100, display=False):\n",
        "    '''\n",
        "    This function tests decomposability and complete positivity for random K's;\n",
        "    for all t between the arguments tmin and tmax (discretized by steps)\n",
        "    the function outputs the decomposability value D (0 iff decomposable)\n",
        "    and the smallest eigenvalue of T (>=0 iff CP) for all tested t\n",
        "    '''\n",
        "    tries = {}\n",
        "    for i in range(1, num_tries+1):\n",
        "        tries[i] = {}\n",
        "        K = np.random.randn(d, d) + 1j * np.random.randn(d, d)\n",
        "        for t in np.linspace(tmin, tmax, steps+1):\n",
        "            T = one_param_family(N, K, t, d)\n",
        "            D = decomposable(T, d, d, opt=True)\n",
        "            tries[i][t] = (K, D)\n",
        "            if display:\n",
        "                print(i, t, D)\n",
        "    return tries\n",
        "\n",
        "\n",
        "def one_param_family_test_noK(N, tmin, tmax, steps, d,display=False):\n",
        "    '''\n",
        "    This function tests decomposability and complete positivity;\n",
        "    for all t between the arguments tmin and tmax (discretized by steps)\n",
        "    the function outputs the decomposability value D (0 iff decomposable)\n",
        "    and the smallest eigenvalue of T (>=0 iff CP) for all tested t\n",
        "    '''\n",
        "    tries = {}\n",
        "    for t in np.linspace(tmin, tmax, steps+1):\n",
        "        T = one_param_family_noK(N, t, d)\n",
        "        D = decomposable(T, d, d, opt=True)\n",
        "        tries[t] = (D)\n",
        "        if display:\n",
        "          print(t, D, np.min(np.linalg.eigvalsh(0.5*(T + T.conj().T))))\n",
        "    return tries\n",
        "\n",
        "\n",
        "def PPT_square_test(\n",
        "    N, d, num_tries=10, display=True, *, t0=1.0, max_halvings=10, tol=1e-4,\n",
        "    return_results=False\n",
        "):\n",
        "    '''\n",
        "    For each random K, search t in {t0, t0/2, ...} for which\n",
        "    T = one_param_family(N, K, t, d) is non-decomposable (D > tol),\n",
        "    then compute check_PPT_squared_opt(T, d).\n",
        "    '''\n",
        "    results = {}\n",
        "\n",
        "    for i in range(num_tries + 1):\n",
        "        K = np.random.randn(d, d) + 1j * np.random.randn(d, d)\n",
        "        t = float(t0)\n",
        "        found = False\n",
        "        D = None\n",
        "        for _ in range(max_halvings + 1):\n",
        "            T = one_param_family(N, K, t, d)\n",
        "            D = decomposable(T, d, d, opt=True)\n",
        "            if D > tol:\n",
        "                if display:\n",
        "                    print(f\"[try {i}] t={t:.6g}  decomposable-value={D:.3e}\")\n",
        "                found = True\n",
        "                break\n",
        "            t *= 0.5\n",
        "\n",
        "        if not found:\n",
        "            continue\n",
        "\n",
        "        val = check_PPT_squared_opt(T, d, return_var=False)\n",
        "        results[i] = {\"K\": K, \"t\": t, \"value\": val, \"decomp_value\": D}\n",
        "\n",
        "        if display:\n",
        "            print(f\"[try {i}] PPT^2 value={val:.6g}\")\n",
        "\n",
        "    if return_results:\n",
        "        return results\n"
      ],
      "metadata": {
        "id": "HHsbFuHgxVxV"
      },
      "id": "HHsbFuHgxVxV",
      "execution_count": 2,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Choose one of the following B operators to run an analysis on\n",
        "\n",
        "---\n"
      ],
      "metadata": {
        "id": "9228oWry9gD8"
      },
      "id": "9228oWry9gD8"
    },
    {
      "cell_type": "markdown",
      "source": [
        "(1) original bhattacharya_map for alpha=1\n",
        "\n",
        "Findings: running one_param_family_test_noK(B,0,2,200,dim,display=True) returns something\n",
        "\n",
        "* decomposable for **all times** (same is true for all random K that were checked so this map is conditionally decomposable)\n",
        "* not completely positive until t=1.27"
      ],
      "metadata": {
        "id": "zda8CyPk9_gF"
      },
      "id": "zda8CyPk9_gF"
    },
    {
      "cell_type": "code",
      "source": [
        "dim=3\n",
        "B=bhattacharya_map(1)\n",
        "one_param_family_test_noK(B,0,2,200,dim,display=True)"
      ],
      "metadata": {
        "id": "tjbiUn-L9PEn",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "d7f49997-9251-481b-aceb-0edff88d05c1"
      },
      "id": "tjbiUn-L9PEn",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.0 -1.9971274511963783e-07 -4.127093980575254e-16\n",
            "0.01 1.0551872720097584e-15 -0.0030741737976744633\n",
            "0.02 -4.1737335972558917e-16 -0.006116189094505992\n",
            "0.03 1.1548866430848335e-16 -0.009125793672900652\n",
            "0.04 -2.2307456976929246e-16 -0.012102731416733455\n",
            "0.05 -4.913972817379726e-14 -0.015046742278856457\n",
            "0.06 -7.510926446429503e-12 -0.017957562248301417\n",
            "0.07 -6.765975885183454e-18 -0.020834923317173445\n",
            "0.08 1.80433851996238e-11 -0.023678553447232725\n",
            "0.09 -2.4395203348088655e-15 -0.026488176536160892\n",
            "0.1 7.759307704680712e-15 -0.029263512383508748\n",
            "0.11 -1.6481370461608726e-12 -0.032004276656321856\n",
            "0.12 7.212324782300249e-14 -0.034710180854440706\n",
            "0.13 -1.4684310283476004e-10 -0.037380932275472074\n",
            "0.14 -1.7961760813370247e-14 -0.04001623397942784\n",
            "0.15 3.3766108568104742e-12 -0.042615784753027935\n",
            "0.16 -8.038382272087329e-13 -0.04517927907366364\n",
            "0.17 -2.0352923569805747e-14 -0.04770640707301806\n",
            "0.18 6.283966671280188e-11 -0.05019685450033942\n",
            "0.19 3.766376858895837e-12 -0.05265030268536393\n",
            "0.2 -2.316231836305594e-13 -0.055066428500884675\n",
            "0.21 4.8296179318483184e-14 -0.05744490432496212\n",
            "0.22 -4.705476787493353e-10 -0.05978539800277273\n",
            "0.23 4.786984524216508e-10 -0.06208757280809199\n",
            "0.24 1.6772423803730486e-10 -0.06435108740440773\n",
            "0.25 -9.128086239394146e-11 -0.0665755958056595\n",
            "0.26 6.100730843236881e-11 -0.06876074733660054\n",
            "0.27 4.441117451192631e-12 -0.0709061865927778\n",
            "0.28 -5.818069854227733e-09 -0.07301155340012622\n",
            "0.29 4.080684107606468e-10 -0.07507648277417292\n",
            "0.3 -7.548968725846394e-11 -0.07710060487884728\n",
            "0.31 1.771691512216281e-11 -0.07908354498489227\n",
            "0.32 3.010292079256292e-12 -0.0810249234278733\n",
            "0.33 5.247136379490525e-13 -0.08292435556578004\n",
            "0.34 1.6108523892368946e-13 -0.0847814517362161\n",
            "0.35000000000000003 1.8469711918852972e-09 -0.08659581721317378\n",
            "0.36 8.468567600740999e-10 -0.08836705216338735\n",
            "0.37 -1.2609034834648134e-10 -0.09009475160226214\n",
            "0.38 -7.129565456667704e-11 -0.09177850534937383\n",
            "0.39 4.802139251151216e-11 -0.0934178979835331\n",
            "0.4 -2.424898122624698e-11 -0.09501250879741231\n",
            "0.41000000000000003 1.2433148479018814e-11 -0.09656191175172751\n",
            "0.42 -7.812116227726556e-12 -0.09806567542897308\n",
            "0.43 3.3827977687410785e-12 -0.09952336298670211\n",
            "0.44 -1.7271779670658154e-12 -0.1009345321103496\n",
            "0.45 9.37424268759438e-13 -0.10229873496559157\n",
            "0.46 1.6409341130313447e-13 -0.1036155181502371\n",
            "0.47000000000000003 -5.472148054445973e-13 -0.10488442264564626\n",
            "0.48 9.442278851951979e-09 -0.10610498376767075\n",
            "0.49 -9.80421336114204e-10 -0.10727673111710989\n",
            "0.5 -3.1942585070578413e-09 -0.1083991885296794\n",
            "0.51 1.9944650099920884e-09 -0.10947187402548526\n",
            "0.52 1.4098992380484396e-09 -0.11049429975799845\n",
            "0.53 -1.2025999393153365e-09 -0.11146597196252615\n",
            "0.54 -1.7008335472902464e-09 -0.11238639090417049\n",
            "0.55 3.2353821900517805e-11 -0.11325505082527507\n",
            "0.56 8.722243474830706e-10 -0.11407143989234717\n",
            "0.5700000000000001 3.9003927566130237e-10 -0.11483504014245588\n",
            "0.58 -2.5256940902300302e-11 -0.11554532742909518\n",
            "0.59 -5.6505826754448025e-11 -0.11620177136751175\n",
            "0.6 1.602917004950677e-10 -0.11680383527948737\n",
            "0.61 2.824446307136551e-10 -0.1173509761375709\n",
            "0.62 1.9763956699757842e-10 -0.11784264450875584\n",
            "0.63 5.896154524702455e-12 -0.11827828449759632\n",
            "0.64 -3.523750530517654e-10 -0.11865733368875415\n",
            "0.65 -6.301310452201543e-10 -0.1189792230889737\n",
            "0.66 -5.018248698967938e-10 -0.11924337706847551\n",
            "0.67 -3.406812999297626e-10 -0.11944921330176457\n",
            "0.68 -1.7657210841159224e-10 -0.1195961427078465\n",
            "0.6900000000000001 7.094255564478694e-11 -0.11968356938984318\n",
            "0.7000000000000001 2.920111646719918e-10 -0.11971089057400588\n",
            "0.71 2.5564969211092207e-10 -0.11967749654811424\n",
            "0.72 2.037372565728109e-10 -0.11958277059925917\n",
            "0.73 1.447566963594591e-10 -0.11942608895099886\n",
            "0.74 1.4101531244327317e-10 -0.11920682069988506\n",
            "0.75 1.3324730301154427e-10 -0.11892432775134984\n",
            "0.76 1.1791558781208463e-10 -0.11857796475494847\n",
            "0.77 1.29442464933435e-10 -0.11816707903894969\n",
            "0.78 1.5015182693435812e-10 -0.11769101054426569\n",
            "0.79 1.5302928812096166e-10 -0.11714909175772026\n",
            "0.8 1.3959182998320404e-10 -0.11654064764463895\n",
            "0.81 1.4198517836840878e-10 -0.11586499558076184\n",
            "0.8200000000000001 1.6419427376455547e-10 -0.1151214452834692\n",
            "0.8300000000000001 1.8054329585759555e-10 -0.11430929874231097\n",
            "0.84 1.897488374174511e-10 -0.1134278501488345\n",
            "0.85 1.9809162956103656e-10 -0.11247638582570263\n",
            "0.86 2.250545874834137e-10 -0.11145418415509606\n",
            "0.87 2.5601995705328176e-10 -0.11036051550638859\n",
            "0.88 2.8464375485943553e-10 -0.10919464216309105\n",
            "0.89 3.1276846239197013e-10 -0.10795581824905603\n",
            "0.9 3.430582026593951e-10 -0.10664328965393169\n",
            "0.91 3.7716116126176426e-10 -0.10525629395786318\n",
            "0.92 3.9847187165583927e-10 -0.10379406035542706\n",
            "0.93 4.2221852373141473e-10 -0.1022558095787949\n",
            "0.9400000000000001 4.463689044520437e-10 -0.10064075382011684\n",
            "0.9500000000000001 4.70703386762702e-10 -0.0989480966531153\n",
            "0.96 4.953193585958593e-10 -0.09717703295388397\n",
            "0.97 5.203828524741215e-10 -0.09532674882087824\n",
            "0.98 5.463018504413694e-10 -0.09339642149409688\n",
            "0.99 5.707347872832747e-10 -0.0913852192734346\n",
            "1.0 5.944699832439988e-10 -0.08929230143621009\n",
            "1.01 6.180551821826081e-10 -0.08711681815384953\n",
            "1.02 6.405792206489003e-10 -0.08485791040772325\n",
            "1.03 6.62823903985912e-10 -0.08251470990412604\n",
            "1.04 6.872955888766659e-10 -0.08008633898838785\n",
            "1.05 7.206790322100467e-10 -0.07757191055811105\n",
            "1.06 7.520798158160228e-10 -0.07497052797552134\n",
            "1.07 7.818284817247468e-10 -0.07228128497892461\n",
            "1.08 8.064386043219232e-10 -0.06950326559326106\n",
            "1.09 8.290431670334575e-10 -0.06663554403974498\n",
            "1.1 8.518015274390184e-10 -0.0636771846445823\n",
            "1.11 8.746990023511268e-10 -0.06062724174675349\n",
            "1.12 8.99634948185173e-10 -0.05748475960485869\n",
            "1.1300000000000001 9.257396828337635e-10 -0.05424877230300665\n",
            "1.1400000000000001 9.521188992868509e-10 -0.05091830365574254\n",
            "1.1500000000000001 9.78770316648378e-10 -0.04749236711200444\n",
            "1.16 1.005600188388398e-09 -0.04396996565809602\n",
            "1.17 1.030108409220182e-09 -0.04035009171966705\n",
            "1.18 1.0534550349435876e-09 -0.03663172706269266\n",
            "1.19 1.0771066241432969e-09 -0.032813842693435236\n",
            "1.2 1.100109581001222e-09 -0.0288953987573842\n",
            "1.21 1.123034718320745e-09 -0.024875344437163105\n",
            "1.22 1.146142454296817e-09 -0.020752617849383315\n",
            "1.23 1.1689761437375835e-09 -0.016526145940453207\n",
            "1.24 1.1870922403241342e-09 -0.012194844381305803\n",
            "1.25 1.2051555186782244e-09 -0.00775761746106024\n",
            "1.26 1.223297523375386e-09 -0.003213357979582418\n",
            "1.27 1.2416828504258612e-09 0.001439052861048007\n",
            "1.28 1.2603409276717898e-09 0.006200745566187882\n",
            "1.29 1.2791342916037363e-09 0.011072862459404809\n",
            "1.3 1.2980180342520706e-09 0.01605655779438453\n",
            "1.31 1.3170312114165602e-09 0.021152997867993684\n",
            "1.32 1.336169371969114e-09 0.026363361134493835\n",
            "1.33 1.3554394500377972e-09 0.031688838320934554\n",
            "1.34 1.374787513352503e-09 0.037130632543728226\n",
            "1.35 1.39425376500429e-09 0.04268995942642195\n",
            "1.36 1.413990450913641e-09 0.04836804721867516\n",
            "1.37 1.4338455108021359e-09 0.05416613691646941\n",
            "1.3800000000000001 1.453802943799103e-09 0.06008548238354017\n",
            "1.3900000000000001 1.4738903746610155e-09 0.0661273504740626\n",
            "1.4000000000000001 1.4940381672286716e-09 0.07229302115659642\n",
            "1.41 1.5143302480764973e-09 0.07858378763930729\n",
            "1.42 1.5346765966848872e-09 0.08500095649646605\n",
            "1.43 1.5551401611624482e-09 0.0915458477962603\n",
            "1.44 1.5756833257175377e-09 0.09821979522990676\n",
            "1.45 1.5963207629457595e-09 0.10502414624210127\n",
            "1.46 1.6169809526605998e-09 0.11196026216280247\n",
            "1.47 1.6377739675549798e-09 0.11902951834037451\n",
            "1.48 1.6585876325887551e-09 0.12623330427609697\n",
            "1.49 1.6794782675271082e-09 0.1335730237600568\n",
            "1.5 1.7001494564265668e-09 0.14105009500843912\n",
            "1.51 1.7207744646886467e-09 0.14866595080223233\n",
            "1.52 1.7424485137002987e-09 0.1564220386273516\n",
            "1.53 1.7643133854337553e-09 0.1643198208162141\n",
            "1.54 1.786244465844959e-09 0.17236077469076228\n",
            "1.55 1.8082353613202015e-09 0.18054639270696254\n",
            "1.56 1.8302517899494043e-09 0.18887818260078748\n",
            "1.57 1.8523144040850728e-09 0.197357667535704\n",
            "1.58 1.8741749144181215e-09 0.20598638625167892\n",
            "1.59 1.8958705653643502e-09 0.214765893215708\n",
            "1.6 1.9175584295480343e-09 0.22369775877390746\n",
            "1.61 1.9391778216338833e-09 0.2327835693051653\n",
            "1.62 1.96077832744636e-09 0.2420249273763671\n",
            "1.6300000000000001 1.9822726336542407e-09 0.25142345189922993\n",
            "1.6400000000000001 2.003450504836351e-09 0.2609807782887472\n",
            "1.6500000000000001 2.0240884433960072e-09 0.2706985586232572\n",
            "1.6600000000000001 2.044611834578801e-09 0.28057846180616847\n",
            "1.67 2.0649785324734234e-09 0.29062217372934573\n",
            "1.68 2.0852703291893264e-09 0.3008313974381776\n",
            "1.69 2.1053388430449005e-09 0.31120785329834366\n",
            "1.7 2.1252431659764833e-09 0.3217532791642996\n",
            "1.71 2.1449892865873014e-09 0.3324694305494944\n",
            "1.72 2.164530044242386e-09 0.3433580807983406\n",
            "1.73 2.183906067590775e-09 0.3544210212599587\n",
            "1.74 2.2030227598591555e-09 0.36566006146370483\n",
            "1.75 2.2219594498817275e-09 0.3770770292965109\n",
            "1.76 2.240676714312471e-09 0.38867377118203905\n",
            "1.77 2.2592386138036626e-09 0.4004521522617033\n",
            "1.78 2.277579774403041e-09 0.4124140565775281\n",
            "1.79 2.295639620072419e-09 0.4245613872569145\n",
            "1.8 2.3134598008577866e-09 0.4368960666992833\n",
            "1.81 2.331058069300245e-09 0.4494200367646678\n",
            "1.82 2.3483786502236226e-09 0.46213525896422225\n",
            "1.83 2.3654362376342397e-09 0.47504371465271694\n",
            "1.84 2.3822060856057216e-09 0.48814740522299166\n",
            "1.85 2.3986748218853013e-09 0.501448352302426\n",
            "1.86 2.4147898061437806e-09 0.5149485979514297\n",
            "1.87 2.4306229291000366e-09 0.52865020486398\n",
            "1.8800000000000001 2.4461178706001047e-09 0.5425552565702114\n",
            "1.8900000000000001 2.461274871634415e-09 0.5566658576411133\n",
            "1.9000000000000001 2.4760920336053672e-09 0.5709841338953107\n",
            "1.9100000000000001 2.490534152786073e-09 0.585512232607996\n",
            "1.92 2.504562175983763e-09 0.6002523227219932\n",
            "1.93 2.518246487780056e-09 0.6152065950610189\n",
            "1.94 2.531509939493269e-09 0.630377262545111\n",
            "1.95 2.5443912762458934e-09 0.6457665604082984\n",
            "1.96 2.5568563171552634e-09 0.6613767464185043\n",
            "1.97 2.5688829318611745e-09 0.6772101010997091\n",
            "1.98 2.5804862374207696e-09 0.6932689279564127\n",
            "1.99 2.591644220973425e-09 0.7095555537003922\n",
            "2.0 2.60238434767308e-09 0.7260723284798136\n"
          ]
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "{np.float64(0.0): -1.9971274511963783e-07,\n",
              " np.float64(0.01): 1.0551872720097584e-15,\n",
              " np.float64(0.02): -4.1737335972558917e-16,\n",
              " np.float64(0.03): 1.1548866430848335e-16,\n",
              " np.float64(0.04): -2.2307456976929246e-16,\n",
              " np.float64(0.05): -4.913972817379726e-14,\n",
              " np.float64(0.06): -7.510926446429503e-12,\n",
              " np.float64(0.07): -6.765975885183454e-18,\n",
              " np.float64(0.08): 1.80433851996238e-11,\n",
              " np.float64(0.09): -2.4395203348088655e-15,\n",
              " np.float64(0.1): 7.759307704680712e-15,\n",
              " np.float64(0.11): -1.6481370461608726e-12,\n",
              " np.float64(0.12): 7.212324782300249e-14,\n",
              " np.float64(0.13): -1.4684310283476004e-10,\n",
              " np.float64(0.14): -1.7961760813370247e-14,\n",
              " np.float64(0.15): 3.3766108568104742e-12,\n",
              " np.float64(0.16): -8.038382272087329e-13,\n",
              " np.float64(0.17): -2.0352923569805747e-14,\n",
              " np.float64(0.18): 6.283966671280188e-11,\n",
              " np.float64(0.19): 3.766376858895837e-12,\n",
              " np.float64(0.2): -2.316231836305594e-13,\n",
              " np.float64(0.21): 4.8296179318483184e-14,\n",
              " np.float64(0.22): -4.705476787493353e-10,\n",
              " np.float64(0.23): 4.786984524216508e-10,\n",
              " np.float64(0.24): 1.6772423803730486e-10,\n",
              " np.float64(0.25): -9.128086239394146e-11,\n",
              " np.float64(0.26): 6.100730843236881e-11,\n",
              " np.float64(0.27): 4.441117451192631e-12,\n",
              " np.float64(0.28): -5.818069854227733e-09,\n",
              " np.float64(0.29): 4.080684107606468e-10,\n",
              " np.float64(0.3): -7.548968725846394e-11,\n",
              " np.float64(0.31): 1.771691512216281e-11,\n",
              " np.float64(0.32): 3.010292079256292e-12,\n",
              " np.float64(0.33): 5.247136379490525e-13,\n",
              " np.float64(0.34): 1.6108523892368946e-13,\n",
              " np.float64(0.35000000000000003): 1.8469711918852972e-09,\n",
              " np.float64(0.36): 8.468567600740999e-10,\n",
              " np.float64(0.37): -1.2609034834648134e-10,\n",
              " np.float64(0.38): -7.129565456667704e-11,\n",
              " np.float64(0.39): 4.802139251151216e-11,\n",
              " np.float64(0.4): -2.424898122624698e-11,\n",
              " np.float64(0.41000000000000003): 1.2433148479018814e-11,\n",
              " np.float64(0.42): -7.812116227726556e-12,\n",
              " np.float64(0.43): 3.3827977687410785e-12,\n",
              " np.float64(0.44): -1.7271779670658154e-12,\n",
              " np.float64(0.45): 9.37424268759438e-13,\n",
              " np.float64(0.46): 1.6409341130313447e-13,\n",
              " np.float64(0.47000000000000003): -5.472148054445973e-13,\n",
              " np.float64(0.48): 9.442278851951979e-09,\n",
              " np.float64(0.49): -9.80421336114204e-10,\n",
              " np.float64(0.5): -3.1942585070578413e-09,\n",
              " np.float64(0.51): 1.9944650099920884e-09,\n",
              " np.float64(0.52): 1.4098992380484396e-09,\n",
              " np.float64(0.53): -1.2025999393153365e-09,\n",
              " np.float64(0.54): -1.7008335472902464e-09,\n",
              " np.float64(0.55): 3.2353821900517805e-11,\n",
              " np.float64(0.56): 8.722243474830706e-10,\n",
              " np.float64(0.5700000000000001): 3.9003927566130237e-10,\n",
              " np.float64(0.58): -2.5256940902300302e-11,\n",
              " np.float64(0.59): -5.6505826754448025e-11,\n",
              " np.float64(0.6): 1.602917004950677e-10,\n",
              " np.float64(0.61): 2.824446307136551e-10,\n",
              " np.float64(0.62): 1.9763956699757842e-10,\n",
              " np.float64(0.63): 5.896154524702455e-12,\n",
              " np.float64(0.64): -3.523750530517654e-10,\n",
              " np.float64(0.65): -6.301310452201543e-10,\n",
              " np.float64(0.66): -5.018248698967938e-10,\n",
              " np.float64(0.67): -3.406812999297626e-10,\n",
              " np.float64(0.68): -1.7657210841159224e-10,\n",
              " np.float64(0.6900000000000001): 7.094255564478694e-11,\n",
              " np.float64(0.7000000000000001): 2.920111646719918e-10,\n",
              " np.float64(0.71): 2.5564969211092207e-10,\n",
              " np.float64(0.72): 2.037372565728109e-10,\n",
              " np.float64(0.73): 1.447566963594591e-10,\n",
              " np.float64(0.74): 1.4101531244327317e-10,\n",
              " np.float64(0.75): 1.3324730301154427e-10,\n",
              " np.float64(0.76): 1.1791558781208463e-10,\n",
              " np.float64(0.77): 1.29442464933435e-10,\n",
              " np.float64(0.78): 1.5015182693435812e-10,\n",
              " np.float64(0.79): 1.5302928812096166e-10,\n",
              " np.float64(0.8): 1.3959182998320404e-10,\n",
              " np.float64(0.81): 1.4198517836840878e-10,\n",
              " np.float64(0.8200000000000001): 1.6419427376455547e-10,\n",
              " np.float64(0.8300000000000001): 1.8054329585759555e-10,\n",
              " np.float64(0.84): 1.897488374174511e-10,\n",
              " np.float64(0.85): 1.9809162956103656e-10,\n",
              " np.float64(0.86): 2.250545874834137e-10,\n",
              " np.float64(0.87): 2.5601995705328176e-10,\n",
              " np.float64(0.88): 2.8464375485943553e-10,\n",
              " np.float64(0.89): 3.1276846239197013e-10,\n",
              " np.float64(0.9): 3.430582026593951e-10,\n",
              " np.float64(0.91): 3.7716116126176426e-10,\n",
              " np.float64(0.92): 3.9847187165583927e-10,\n",
              " np.float64(0.93): 4.2221852373141473e-10,\n",
              " np.float64(0.9400000000000001): 4.463689044520437e-10,\n",
              " np.float64(0.9500000000000001): 4.70703386762702e-10,\n",
              " np.float64(0.96): 4.953193585958593e-10,\n",
              " np.float64(0.97): 5.203828524741215e-10,\n",
              " np.float64(0.98): 5.463018504413694e-10,\n",
              " np.float64(0.99): 5.707347872832747e-10,\n",
              " np.float64(1.0): 5.944699832439988e-10,\n",
              " np.float64(1.01): 6.180551821826081e-10,\n",
              " np.float64(1.02): 6.405792206489003e-10,\n",
              " np.float64(1.03): 6.62823903985912e-10,\n",
              " np.float64(1.04): 6.872955888766659e-10,\n",
              " np.float64(1.05): 7.206790322100467e-10,\n",
              " np.float64(1.06): 7.520798158160228e-10,\n",
              " np.float64(1.07): 7.818284817247468e-10,\n",
              " np.float64(1.08): 8.064386043219232e-10,\n",
              " np.float64(1.09): 8.290431670334575e-10,\n",
              " np.float64(1.1): 8.518015274390184e-10,\n",
              " np.float64(1.11): 8.746990023511268e-10,\n",
              " np.float64(1.12): 8.99634948185173e-10,\n",
              " np.float64(1.1300000000000001): 9.257396828337635e-10,\n",
              " np.float64(1.1400000000000001): 9.521188992868509e-10,\n",
              " np.float64(1.1500000000000001): 9.78770316648378e-10,\n",
              " np.float64(1.16): 1.005600188388398e-09,\n",
              " np.float64(1.17): 1.030108409220182e-09,\n",
              " np.float64(1.18): 1.0534550349435876e-09,\n",
              " np.float64(1.19): 1.0771066241432969e-09,\n",
              " np.float64(1.2): 1.100109581001222e-09,\n",
              " np.float64(1.21): 1.123034718320745e-09,\n",
              " np.float64(1.22): 1.146142454296817e-09,\n",
              " np.float64(1.23): 1.1689761437375835e-09,\n",
              " np.float64(1.24): 1.1870922403241342e-09,\n",
              " np.float64(1.25): 1.2051555186782244e-09,\n",
              " np.float64(1.26): 1.223297523375386e-09,\n",
              " np.float64(1.27): 1.2416828504258612e-09,\n",
              " np.float64(1.28): 1.2603409276717898e-09,\n",
              " np.float64(1.29): 1.2791342916037363e-09,\n",
              " np.float64(1.3): 1.2980180342520706e-09,\n",
              " np.float64(1.31): 1.3170312114165602e-09,\n",
              " np.float64(1.32): 1.336169371969114e-09,\n",
              " np.float64(1.33): 1.3554394500377972e-09,\n",
              " np.float64(1.34): 1.374787513352503e-09,\n",
              " np.float64(1.35): 1.39425376500429e-09,\n",
              " np.float64(1.36): 1.413990450913641e-09,\n",
              " np.float64(1.37): 1.4338455108021359e-09,\n",
              " np.float64(1.3800000000000001): 1.453802943799103e-09,\n",
              " np.float64(1.3900000000000001): 1.4738903746610155e-09,\n",
              " np.float64(1.4000000000000001): 1.4940381672286716e-09,\n",
              " np.float64(1.41): 1.5143302480764973e-09,\n",
              " np.float64(1.42): 1.5346765966848872e-09,\n",
              " np.float64(1.43): 1.5551401611624482e-09,\n",
              " np.float64(1.44): 1.5756833257175377e-09,\n",
              " np.float64(1.45): 1.5963207629457595e-09,\n",
              " np.float64(1.46): 1.6169809526605998e-09,\n",
              " np.float64(1.47): 1.6377739675549798e-09,\n",
              " np.float64(1.48): 1.6585876325887551e-09,\n",
              " np.float64(1.49): 1.6794782675271082e-09,\n",
              " np.float64(1.5): 1.7001494564265668e-09,\n",
              " np.float64(1.51): 1.7207744646886467e-09,\n",
              " np.float64(1.52): 1.7424485137002987e-09,\n",
              " np.float64(1.53): 1.7643133854337553e-09,\n",
              " np.float64(1.54): 1.786244465844959e-09,\n",
              " np.float64(1.55): 1.8082353613202015e-09,\n",
              " np.float64(1.56): 1.8302517899494043e-09,\n",
              " np.float64(1.57): 1.8523144040850728e-09,\n",
              " np.float64(1.58): 1.8741749144181215e-09,\n",
              " np.float64(1.59): 1.8958705653643502e-09,\n",
              " np.float64(1.6): 1.9175584295480343e-09,\n",
              " np.float64(1.61): 1.9391778216338833e-09,\n",
              " np.float64(1.62): 1.96077832744636e-09,\n",
              " np.float64(1.6300000000000001): 1.9822726336542407e-09,\n",
              " np.float64(1.6400000000000001): 2.003450504836351e-09,\n",
              " np.float64(1.6500000000000001): 2.0240884433960072e-09,\n",
              " np.float64(1.6600000000000001): 2.044611834578801e-09,\n",
              " np.float64(1.67): 2.0649785324734234e-09,\n",
              " np.float64(1.68): 2.0852703291893264e-09,\n",
              " np.float64(1.69): 2.1053388430449005e-09,\n",
              " np.float64(1.7): 2.1252431659764833e-09,\n",
              " np.float64(1.71): 2.1449892865873014e-09,\n",
              " np.float64(1.72): 2.164530044242386e-09,\n",
              " np.float64(1.73): 2.183906067590775e-09,\n",
              " np.float64(1.74): 2.2030227598591555e-09,\n",
              " np.float64(1.75): 2.2219594498817275e-09,\n",
              " np.float64(1.76): 2.240676714312471e-09,\n",
              " np.float64(1.77): 2.2592386138036626e-09,\n",
              " np.float64(1.78): 2.277579774403041e-09,\n",
              " np.float64(1.79): 2.295639620072419e-09,\n",
              " np.float64(1.8): 2.3134598008577866e-09,\n",
              " np.float64(1.81): 2.331058069300245e-09,\n",
              " np.float64(1.82): 2.3483786502236226e-09,\n",
              " np.float64(1.83): 2.3654362376342397e-09,\n",
              " np.float64(1.84): 2.3822060856057216e-09,\n",
              " np.float64(1.85): 2.3986748218853013e-09,\n",
              " np.float64(1.86): 2.4147898061437806e-09,\n",
              " np.float64(1.87): 2.4306229291000366e-09,\n",
              " np.float64(1.8800000000000001): 2.4461178706001047e-09,\n",
              " np.float64(1.8900000000000001): 2.461274871634415e-09,\n",
              " np.float64(1.9000000000000001): 2.4760920336053672e-09,\n",
              " np.float64(1.9100000000000001): 2.490534152786073e-09,\n",
              " np.float64(1.92): 2.504562175983763e-09,\n",
              " np.float64(1.93): 2.518246487780056e-09,\n",
              " np.float64(1.94): 2.531509939493269e-09,\n",
              " np.float64(1.95): 2.5443912762458934e-09,\n",
              " np.float64(1.96): 2.5568563171552634e-09,\n",
              " np.float64(1.97): 2.5688829318611745e-09,\n",
              " np.float64(1.98): 2.5804862374207696e-09,\n",
              " np.float64(1.99): 2.591644220973425e-09,\n",
              " np.float64(2.0): 2.60238434767308e-09}"
            ]
          },
          "metadata": {},
          "execution_count": 8
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "\n",
        "---\n",
        "\n",
        "(2) a version of the 3D-bhattacharya_map where the off-diagonals do not have a minus sign (again, alpha=1). Findings: running one_param_family_test_noK(B,0,2,200,dim,display=True) returns something\n",
        "\n",
        "*  **indecomposable** until t=0.44 (for random K's this threshold fluctuated around 0.25 - 0.35)\n",
        "*  **not completely positive** until t=1.96"
      ],
      "metadata": {
        "id": "su8-Xnzl-T2m"
      },
      "id": "su8-Xnzl-T2m"
    },
    {
      "cell_type": "code",
      "source": [
        "dim=3\n",
        "B=bhattacharya_map_mod(1)\n",
        "one_param_family_test_noK(B,0,2,200,dim,display=True)"
      ],
      "metadata": {
        "id": "UZbWxmdo2xjf",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "d6cc2d45-9cb5-4cce-d66f-c7d036a5ae9a"
      },
      "id": "UZbWxmdo2xjf",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.0 -1.9971274511963783e-07 -4.127093980575254e-16\n",
            "0.01 0.002039486986848626 -0.0030741737976744633\n",
            "0.02 0.00399997630019889 -0.006116189094505992\n",
            "0.03 0.005877622637724426 -0.009125793672900652\n",
            "0.04 0.0076725169483107016 -0.012102731416733455\n",
            "0.05 0.009384142937793194 -0.015046742278856457\n",
            "0.06 0.011009620266386995 -0.017957562248301417\n",
            "0.07 0.012547480710028333 -0.020834923317173445\n",
            "0.08 0.013996082743428357 -0.023678553447232725\n",
            "0.09 0.015356523363021199 -0.026488176536160892\n",
            "0.1 0.016623826834970518 -0.029263512383508748\n",
            "0.11 0.017798143871001745 -0.032004276656321856\n",
            "0.12 0.018877933817887348 -0.03471018085444072\n",
            "0.13 0.019860758028824387 -0.037380932275472074\n",
            "0.14 0.020750212920309884 -0.04001623397942784\n",
            "0.15 0.021546752990653586 -0.042615784753027935\n",
            "0.16 0.022248471343727802 -0.04517927907366364\n",
            "0.17 0.022855461249819964 -0.04770640707301806\n",
            "0.18 0.02336592996923127 -0.05019685450033942\n",
            "0.19 0.02377899482455097 -0.05265030268536393\n",
            "0.2 0.024093618131318096 -0.055066428500884675\n",
            "0.21 0.024309612040531076 -0.05744490432496212\n",
            "0.22 0.02442188237099986 -0.05978539800277273\n",
            "0.23 0.02443233410721749 -0.062087572808091976\n",
            "0.24 0.024340229556583298 -0.06435108740440773\n",
            "0.25 0.024141962115782144 -0.0665755958056595\n",
            "0.26 0.023837274253965007 -0.06876074733660054\n",
            "0.27 0.02342490843128156 -0.0709061865927778\n",
            "0.28 0.02290574833470989 -0.07301155340012622\n",
            "0.29 0.022275761113658712 -0.07507648277417292\n",
            "0.3 0.021531022243265308 -0.07710060487884728\n",
            "0.31 0.020672690480633464 -0.07908354498489227\n",
            "0.32 0.019701820140248114 -0.08102492342787332\n",
            "0.33 0.01861388652664405 -0.0829243555657801\n",
            "0.34 0.01740868013092244 -0.0847814517362161\n",
            "0.35000000000000003 0.016080629161267106 -0.08659581721317378\n",
            "0.36 0.014633963680001461 -0.08836705216338735\n",
            "0.37 0.01306614009473233 -0.09009475160226214\n",
            "0.38 0.011371856610695237 -0.09177850534937383\n",
            "0.39 0.00955237995152599 -0.0934178979835331\n",
            "0.4 0.007605187198868165 -0.09501250879741234\n",
            "0.41000000000000003 0.0055366174083094095 -0.09656191175172751\n",
            "0.42 0.003343891327786424 -0.0980656754289731\n",
            "0.43 0.0010350217157229172 -0.09952336298670214\n",
            "0.44 -3.4194082061580606e-13 -0.1009345321103496\n",
            "0.45 1.6728484589441587e-13 -0.10229873496559157\n",
            "0.46 -1.236583485785444e-13 -0.1036155181502371\n",
            "0.47000000000000003 9.696564676033391e-11 -0.10488442264564626\n",
            "0.48 1.2244669756809464e-13 -0.10610498376767075\n",
            "0.49 -3.566076731821643e-12 -0.10727673111710989\n",
            "0.5 -1.765042933447684e-12 -0.1083991885296794\n",
            "0.51 1.8242519526574866e-13 -0.10947187402548526\n",
            "0.52 2.774772645366e-09 -0.11049429975799849\n",
            "0.53 5.667104010828559e-10 -0.11146597196252617\n",
            "0.54 -1.7988354212085612e-10 -0.11238639090417049\n",
            "0.55 -1.1707376480983643e-11 -0.11325505082527507\n",
            "0.56 8.281645079092472e-13 -0.11407143989234717\n",
            "0.5700000000000001 -2.1794591637412277e-09 -0.11483504014245582\n",
            "0.58 -5.197393727549069e-10 -0.11554532742909517\n",
            "0.59 5.792533914669411e-11 -0.11620177136751175\n",
            "0.6 -1.1165695008770205e-11 -0.11680383527948737\n",
            "0.61 -5.992834830277098e-13 -0.1173509761375709\n",
            "0.62 7.043755119997075e-09 -0.11784264450875584\n",
            "0.63 1.8566003251016968e-09 -0.11827828449759625\n",
            "0.64 -2.1471283482475888e-10 -0.11865733368875415\n",
            "0.65 -3.0443678780225267e-10 -0.1189792230889737\n",
            "0.66 4.0558664570318754e-11 -0.11924337706847551\n",
            "0.67 2.922424426909392e-11 -0.11944921330176457\n",
            "0.68 -1.9029166079753634e-11 -0.1195961427078465\n",
            "0.6900000000000001 1.18217703924471e-11 -0.11968356938984318\n",
            "0.7000000000000001 -9.353383753453437e-12 -0.11971089057400588\n",
            "0.71 -1.49593791669732e-12 -0.11967749654811424\n",
            "0.72 4.501801136890518e-13 -0.11958277059925917\n",
            "0.73 1.6803864215646824e-12 -0.12006649387572106\n",
            "0.74 -2.591397188820018e-08 -0.121475465812545\n",
            "0.75 1.0001539992870704e-08 -0.12287041455565854\n",
            "0.76 4.488579628782247e-08 -0.12425094477685937\n",
            "0.77 -3.1336701447476487e-08 -0.1256166554762066\n",
            "0.78 -2.1839355968781852e-08 -0.12696713991125552\n",
            "0.79 4.09352212456845e-09 -0.12830198552563252\n",
            "0.8 9.179947685712879e-09 -0.1296207738769413\n",
            "0.81 8.14609388143504e-09 -0.13092308056399427\n",
            "0.8200000000000001 2.1437046766979536e-08 -0.13220847515336914\n",
            "0.8300000000000001 1.4584635891349859e-08 -0.13347652110526917\n",
            "0.84 -1.2875051400485552e-09 -0.13472677569868396\n",
            "0.85 -1.2924899278088574e-08 -0.1359587899558632\n",
            "0.86 -1.2228718570773564e-08 -0.13717210856606174\n",
            "0.87 -1.0478015137317738e-08 -0.13836626980856737\n",
            "0.88 -5.692549000713461e-09 -0.13954080547501413\n",
            "0.89 9.590636890032022e-10 -0.14069524079094745\n",
            "0.9 2.8318393151720734e-09 -0.14182909433664825\n",
            "0.91 2.875031140585352e-09 -0.1429418779672112\n",
            "0.92 2.4475563415851974e-09 -0.14403309673186038\n",
            "0.93 1.2716274159095118e-09 -0.14510224879249842\n",
            "0.9400000000000001 1.1962870332978188e-10 -0.14614882534147577\n",
            "0.9500000000000001 -5.03583751164536e-10 -0.14717231051857957\n",
            "0.96 5.95680889672263e-10 -0.14817218132723228\n",
            "0.97 6.557757352692414e-10 -0.1491479075498804\n",
            "0.98 9.836215145301306e-10 -0.1500989516625805\n",
            "0.99 1.3002211261083838e-09 -0.1510247687487642\n",
            "1.0 1.1281345783626765e-09 -0.15192480641217093\n",
            "1.01 8.540512034475469e-10 -0.15279850468895295\n",
            "1.02 5.680755597432519e-10 -0.15364529595892273\n",
            "1.03 3.454598814071837e-10 -0.15446460485595992\n",
            "1.04 2.456666356860031e-10 -0.15525584817754035\n",
            "1.05 1.1618508996235703e-11 -0.15601843479339575\n",
            "1.06 -2.34844483456519e-10 -0.15675176555329776\n",
            "1.07 -4.1012865143559924e-10 -0.15745523319393925\n",
            "1.08 -5.933420971104811e-10 -0.15812822224491613\n",
            "1.09 -7.831582247799329e-10 -0.15877010893380628\n",
            "1.1 -8.847865383546357e-10 -0.15938026109031242\n",
            "1.11 -8.273178037728993e-10 -0.1599580380494856\n",
            "1.12 -7.088524604669536e-10 -0.16050279055399552\n",
            "1.1300000000000001 -5.76372315318522e-10 -0.16101386065546403\n",
            "1.1400000000000001 -3.521639500217572e-10 -0.16149058161482688\n",
            "1.1500000000000001 -1.3360653070624571e-10 -0.16193227780171926\n",
            "1.16 1.2937474763731588e-12 -0.16233826459289413\n",
            "1.17 1.6112813402436317e-10 -0.1627078482696286\n",
            "1.18 3.2357913995823733e-10 -0.1630403259141447\n",
            "1.19 4.5806913046132525e-10 -0.1633349853050079\n",
            "1.2 5.19306248985297e-10 -0.16359110481148936\n",
            "1.21 6.152324794451578e-10 -0.16380795328691788\n",
            "1.22 7.792214457387217e-10 -0.163984789960955\n",
            "1.23 8.554903167449024e-10 -0.16412086433084488\n",
            "1.24 9.309646416540484e-10 -0.16421541605155943\n",
            "1.25 1.0334933119778858e-09 -0.16426767482488783\n",
            "1.26 1.0780703924341449e-09 -0.16427686028743005\n",
            "1.27 1.101956302622562e-09 -0.16424218189747397\n",
            "1.28 1.1255842149281424e-09 -0.1641628388207722\n",
            "1.29 1.1488752743755707e-09 -0.16403801981518162\n",
            "1.3 1.1841291250285984e-09 -0.1638669031141712\n",
            "1.31 1.2200946884722082e-09 -0.16364865630916808\n",
            "1.32 1.2561605607048513e-09 -0.1633824362307555\n",
            "1.33 1.3036193806021091e-09 -0.16306738882867547\n",
            "1.34 1.3498643372423153e-09 -0.16270264905066573\n",
            "1.35 1.391940087389081e-09 -0.162287340720074\n",
            "1.36 1.4341833321594134e-09 -0.16182057641228154\n",
            "1.37 1.476575839564026e-09 -0.16130145732987833\n",
            "1.3800000000000001 1.5378249155077731e-09 -0.16072907317661245\n",
            "1.3900000000000001 1.6101703589921367e-09 -0.16010250203009424\n",
            "1.4000000000000001 1.6835776568880806e-09 -0.15942081021321175\n",
            "1.41 1.7579975121403917e-09 -0.15868305216429676\n",
            "1.42 1.8334049169556274e-09 -0.15788827030597596\n",
            "1.43 1.900070174703858e-09 -0.15703549491273103\n",
            "1.44 1.918811224770066e-09 -0.1561237439771342\n",
            "1.45 1.939234754259759e-09 -0.1551520230747514\n",
            "1.46 1.9598372366345328e-09 -0.15411932522770144\n",
            "1.47 1.981969277697559e-09 -0.1530246307668508\n",
            "1.48 2.0230055260577335e-09 -0.1518669071926384\n",
            "1.49 2.063628784018997e-09 -0.1506451090345085\n",
            "1.5 2.1047863160032253e-09 -0.14935817770893922\n",
            "1.51 2.149470829384129e-09 -0.14800504137605414\n",
            "1.52 2.194156320191641e-09 -0.14658461479480733\n",
            "1.53 2.238439578872033e-09 -0.14509579917670148\n",
            "1.54 2.2822197338722986e-09 -0.14353748203806593\n",
            "1.55 2.3255323280338642e-09 -0.14190853705084838\n",
            "1.56 2.3680181257055405e-09 -0.14020782389190306\n",
            "1.57 2.4085714814853195e-09 -0.13843418809078395\n",
            "1.58 2.434837596870257e-09 -0.13658646087600587\n",
            "1.59 2.460358135909353e-09 -0.13466345901977478\n",
            "1.6 2.485107199096922e-09 -0.13266398468114202\n",
            "1.61 2.509107981747673e-09 -0.13058682524760257\n",
            "1.62 2.5322925649232016e-09 -0.12843075317511513\n",
            "1.6300000000000001 2.554596929519891e-09 -0.1261945258264788\n",
            "1.6400000000000001 2.5758484625079423e-09 -0.12387688530812546\n",
            "1.6500000000000001 2.5870348468942017e-09 -0.12147655830526394\n",
            "1.6600000000000001 2.5933204285158928e-09 -0.11899225591535514\n",
            "1.67 2.5987299460210654e-09 -0.11642267347992855\n",
            "1.68 2.603200902731131e-09 -0.11376649041470743\n",
            "1.69 2.606709206114133e-09 -0.11102237003802183\n",
            "1.7 2.6092779628687256e-09 -0.10818895939749863\n",
            "1.71 2.6109019840750216e-09 -0.10526488909501396\n",
            "1.72 2.6115731966464676e-09 -0.10224877310987396\n",
            "1.73 2.61068434149912e-09 -0.09913920862024006\n",
            "1.74 2.6083013822027788e-09 -0.09593477582271663\n",
            "1.75 2.6051727139267925e-09 -0.09263403775016958\n",
            "1.76 2.6158966386053015e-09 -0.08923554008768506\n",
            "1.77 2.625812794982132e-09 -0.08573781098666955\n",
            "1.78 2.6348575399308704e-09 -0.08213936087709772\n",
            "1.79 2.6429734937644775e-09 -0.0784386822778614\n",
            "1.8 2.650112363741881e-09 -0.07463424960519924\n",
            "1.81 2.6562681357587956e-09 -0.07072451897920476\n",
            "1.82 2.6614768297651017e-09 -0.06670792802839176\n",
            "1.83 2.665630784664596e-09 -0.06258289569226354\n",
            "1.84 2.668778024733307e-09 -0.058347822021927565\n",
            "1.85 2.6708423757838332e-09 -0.05400108797867165\n",
            "1.86 2.6718410458899567e-09 -0.04954105523052288\n",
            "1.87 2.6717189131096973e-09 -0.04496606594674102\n",
            "1.8800000000000001 2.665391754828247e-09 -0.0402744425902688\n",
            "1.8900000000000001 2.6548635394871118e-09 -0.035464487708042114\n",
            "1.9000000000000001 2.64312259185444e-09 -0.030534483719231287\n",
            "1.9100000000000001 2.630202510066226e-09 -0.02548269270130943\n",
            "1.92 2.6160440754007016e-09 -0.020307356173994207\n",
            "1.93 2.600680842454172e-09 -0.01500669488096218\n",
            "1.94 2.583594883592839e-09 -0.009578908569420896\n",
            "1.95 2.5653711976960722e-09 -0.0040221757673972935\n",
            "1.96 2.545949964092644e-09 0.001665346441183324\n",
            "1.97 2.52528482370531e-09 0.007485522643712272\n",
            "1.98 2.503385573097422e-09 0.013440239328395887\n",
            "1.99 2.4802920395238127e-09 0.019531405116078704\n",
            "2.0 2.455929104231324e-09 0.025760950994396986\n"
          ]
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "{np.float64(0.0): -1.9971274511963783e-07,\n",
              " np.float64(0.01): 0.002039486986848626,\n",
              " np.float64(0.02): 0.00399997630019889,\n",
              " np.float64(0.03): 0.005877622637724426,\n",
              " np.float64(0.04): 0.0076725169483107016,\n",
              " np.float64(0.05): 0.009384142937793194,\n",
              " np.float64(0.06): 0.011009620266386995,\n",
              " np.float64(0.07): 0.012547480710028333,\n",
              " np.float64(0.08): 0.013996082743428357,\n",
              " np.float64(0.09): 0.015356523363021199,\n",
              " np.float64(0.1): 0.016623826834970518,\n",
              " np.float64(0.11): 0.017798143871001745,\n",
              " np.float64(0.12): 0.018877933817887348,\n",
              " np.float64(0.13): 0.019860758028824387,\n",
              " np.float64(0.14): 0.020750212920309884,\n",
              " np.float64(0.15): 0.021546752990653586,\n",
              " np.float64(0.16): 0.022248471343727802,\n",
              " np.float64(0.17): 0.022855461249819964,\n",
              " np.float64(0.18): 0.02336592996923127,\n",
              " np.float64(0.19): 0.02377899482455097,\n",
              " np.float64(0.2): 0.024093618131318096,\n",
              " np.float64(0.21): 0.024309612040531076,\n",
              " np.float64(0.22): 0.02442188237099986,\n",
              " np.float64(0.23): 0.02443233410721749,\n",
              " np.float64(0.24): 0.024340229556583298,\n",
              " np.float64(0.25): 0.024141962115782144,\n",
              " np.float64(0.26): 0.023837274253965007,\n",
              " np.float64(0.27): 0.02342490843128156,\n",
              " np.float64(0.28): 0.02290574833470989,\n",
              " np.float64(0.29): 0.022275761113658712,\n",
              " np.float64(0.3): 0.021531022243265308,\n",
              " np.float64(0.31): 0.020672690480633464,\n",
              " np.float64(0.32): 0.019701820140248114,\n",
              " np.float64(0.33): 0.01861388652664405,\n",
              " np.float64(0.34): 0.01740868013092244,\n",
              " np.float64(0.35000000000000003): 0.016080629161267106,\n",
              " np.float64(0.36): 0.014633963680001461,\n",
              " np.float64(0.37): 0.01306614009473233,\n",
              " np.float64(0.38): 0.011371856610695237,\n",
              " np.float64(0.39): 0.00955237995152599,\n",
              " np.float64(0.4): 0.007605187198868165,\n",
              " np.float64(0.41000000000000003): 0.0055366174083094095,\n",
              " np.float64(0.42): 0.003343891327786424,\n",
              " np.float64(0.43): 0.0010350217157229172,\n",
              " np.float64(0.44): -3.4194082061580606e-13,\n",
              " np.float64(0.45): 1.6728484589441587e-13,\n",
              " np.float64(0.46): -1.236583485785444e-13,\n",
              " np.float64(0.47000000000000003): 9.696564676033391e-11,\n",
              " np.float64(0.48): 1.2244669756809464e-13,\n",
              " np.float64(0.49): -3.566076731821643e-12,\n",
              " np.float64(0.5): -1.765042933447684e-12,\n",
              " np.float64(0.51): 1.8242519526574866e-13,\n",
              " np.float64(0.52): 2.774772645366e-09,\n",
              " np.float64(0.53): 5.667104010828559e-10,\n",
              " np.float64(0.54): -1.7988354212085612e-10,\n",
              " np.float64(0.55): -1.1707376480983643e-11,\n",
              " np.float64(0.56): 8.281645079092472e-13,\n",
              " np.float64(0.5700000000000001): -2.1794591637412277e-09,\n",
              " np.float64(0.58): -5.197393727549069e-10,\n",
              " np.float64(0.59): 5.792533914669411e-11,\n",
              " np.float64(0.6): -1.1165695008770205e-11,\n",
              " np.float64(0.61): -5.992834830277098e-13,\n",
              " np.float64(0.62): 7.043755119997075e-09,\n",
              " np.float64(0.63): 1.8566003251016968e-09,\n",
              " np.float64(0.64): -2.1471283482475888e-10,\n",
              " np.float64(0.65): -3.0443678780225267e-10,\n",
              " np.float64(0.66): 4.0558664570318754e-11,\n",
              " np.float64(0.67): 2.922424426909392e-11,\n",
              " np.float64(0.68): -1.9029166079753634e-11,\n",
              " np.float64(0.6900000000000001): 1.18217703924471e-11,\n",
              " np.float64(0.7000000000000001): -9.353383753453437e-12,\n",
              " np.float64(0.71): -1.49593791669732e-12,\n",
              " np.float64(0.72): 4.501801136890518e-13,\n",
              " np.float64(0.73): 1.6803864215646824e-12,\n",
              " np.float64(0.74): -2.591397188820018e-08,\n",
              " np.float64(0.75): 1.0001539992870704e-08,\n",
              " np.float64(0.76): 4.488579628782247e-08,\n",
              " np.float64(0.77): -3.1336701447476487e-08,\n",
              " np.float64(0.78): -2.1839355968781852e-08,\n",
              " np.float64(0.79): 4.09352212456845e-09,\n",
              " np.float64(0.8): 9.179947685712879e-09,\n",
              " np.float64(0.81): 8.14609388143504e-09,\n",
              " np.float64(0.8200000000000001): 2.1437046766979536e-08,\n",
              " np.float64(0.8300000000000001): 1.4584635891349859e-08,\n",
              " np.float64(0.84): -1.2875051400485552e-09,\n",
              " np.float64(0.85): -1.2924899278088574e-08,\n",
              " np.float64(0.86): -1.2228718570773564e-08,\n",
              " np.float64(0.87): -1.0478015137317738e-08,\n",
              " np.float64(0.88): -5.692549000713461e-09,\n",
              " np.float64(0.89): 9.590636890032022e-10,\n",
              " np.float64(0.9): 2.8318393151720734e-09,\n",
              " np.float64(0.91): 2.875031140585352e-09,\n",
              " np.float64(0.92): 2.4475563415851974e-09,\n",
              " np.float64(0.93): 1.2716274159095118e-09,\n",
              " np.float64(0.9400000000000001): 1.1962870332978188e-10,\n",
              " np.float64(0.9500000000000001): -5.03583751164536e-10,\n",
              " np.float64(0.96): 5.95680889672263e-10,\n",
              " np.float64(0.97): 6.557757352692414e-10,\n",
              " np.float64(0.98): 9.836215145301306e-10,\n",
              " np.float64(0.99): 1.3002211261083838e-09,\n",
              " np.float64(1.0): 1.1281345783626765e-09,\n",
              " np.float64(1.01): 8.540512034475469e-10,\n",
              " np.float64(1.02): 5.680755597432519e-10,\n",
              " np.float64(1.03): 3.454598814071837e-10,\n",
              " np.float64(1.04): 2.456666356860031e-10,\n",
              " np.float64(1.05): 1.1618508996235703e-11,\n",
              " np.float64(1.06): -2.34844483456519e-10,\n",
              " np.float64(1.07): -4.1012865143559924e-10,\n",
              " np.float64(1.08): -5.933420971104811e-10,\n",
              " np.float64(1.09): -7.831582247799329e-10,\n",
              " np.float64(1.1): -8.847865383546357e-10,\n",
              " np.float64(1.11): -8.273178037728993e-10,\n",
              " np.float64(1.12): -7.088524604669536e-10,\n",
              " np.float64(1.1300000000000001): -5.76372315318522e-10,\n",
              " np.float64(1.1400000000000001): -3.521639500217572e-10,\n",
              " np.float64(1.1500000000000001): -1.3360653070624571e-10,\n",
              " np.float64(1.16): 1.2937474763731588e-12,\n",
              " np.float64(1.17): 1.6112813402436317e-10,\n",
              " np.float64(1.18): 3.2357913995823733e-10,\n",
              " np.float64(1.19): 4.5806913046132525e-10,\n",
              " np.float64(1.2): 5.19306248985297e-10,\n",
              " np.float64(1.21): 6.152324794451578e-10,\n",
              " np.float64(1.22): 7.792214457387217e-10,\n",
              " np.float64(1.23): 8.554903167449024e-10,\n",
              " np.float64(1.24): 9.309646416540484e-10,\n",
              " np.float64(1.25): 1.0334933119778858e-09,\n",
              " np.float64(1.26): 1.0780703924341449e-09,\n",
              " np.float64(1.27): 1.101956302622562e-09,\n",
              " np.float64(1.28): 1.1255842149281424e-09,\n",
              " np.float64(1.29): 1.1488752743755707e-09,\n",
              " np.float64(1.3): 1.1841291250285984e-09,\n",
              " np.float64(1.31): 1.2200946884722082e-09,\n",
              " np.float64(1.32): 1.2561605607048513e-09,\n",
              " np.float64(1.33): 1.3036193806021091e-09,\n",
              " np.float64(1.34): 1.3498643372423153e-09,\n",
              " np.float64(1.35): 1.391940087389081e-09,\n",
              " np.float64(1.36): 1.4341833321594134e-09,\n",
              " np.float64(1.37): 1.476575839564026e-09,\n",
              " np.float64(1.3800000000000001): 1.5378249155077731e-09,\n",
              " np.float64(1.3900000000000001): 1.6101703589921367e-09,\n",
              " np.float64(1.4000000000000001): 1.6835776568880806e-09,\n",
              " np.float64(1.41): 1.7579975121403917e-09,\n",
              " np.float64(1.42): 1.8334049169556274e-09,\n",
              " np.float64(1.43): 1.900070174703858e-09,\n",
              " np.float64(1.44): 1.918811224770066e-09,\n",
              " np.float64(1.45): 1.939234754259759e-09,\n",
              " np.float64(1.46): 1.9598372366345328e-09,\n",
              " np.float64(1.47): 1.981969277697559e-09,\n",
              " np.float64(1.48): 2.0230055260577335e-09,\n",
              " np.float64(1.49): 2.063628784018997e-09,\n",
              " np.float64(1.5): 2.1047863160032253e-09,\n",
              " np.float64(1.51): 2.149470829384129e-09,\n",
              " np.float64(1.52): 2.194156320191641e-09,\n",
              " np.float64(1.53): 2.238439578872033e-09,\n",
              " np.float64(1.54): 2.2822197338722986e-09,\n",
              " np.float64(1.55): 2.3255323280338642e-09,\n",
              " np.float64(1.56): 2.3680181257055405e-09,\n",
              " np.float64(1.57): 2.4085714814853195e-09,\n",
              " np.float64(1.58): 2.434837596870257e-09,\n",
              " np.float64(1.59): 2.460358135909353e-09,\n",
              " np.float64(1.6): 2.485107199096922e-09,\n",
              " np.float64(1.61): 2.509107981747673e-09,\n",
              " np.float64(1.62): 2.5322925649232016e-09,\n",
              " np.float64(1.6300000000000001): 2.554596929519891e-09,\n",
              " np.float64(1.6400000000000001): 2.5758484625079423e-09,\n",
              " np.float64(1.6500000000000001): 2.5870348468942017e-09,\n",
              " np.float64(1.6600000000000001): 2.5933204285158928e-09,\n",
              " np.float64(1.67): 2.5987299460210654e-09,\n",
              " np.float64(1.68): 2.603200902731131e-09,\n",
              " np.float64(1.69): 2.606709206114133e-09,\n",
              " np.float64(1.7): 2.6092779628687256e-09,\n",
              " np.float64(1.71): 2.6109019840750216e-09,\n",
              " np.float64(1.72): 2.6115731966464676e-09,\n",
              " np.float64(1.73): 2.61068434149912e-09,\n",
              " np.float64(1.74): 2.6083013822027788e-09,\n",
              " np.float64(1.75): 2.6051727139267925e-09,\n",
              " np.float64(1.76): 2.6158966386053015e-09,\n",
              " np.float64(1.77): 2.625812794982132e-09,\n",
              " np.float64(1.78): 2.6348575399308704e-09,\n",
              " np.float64(1.79): 2.6429734937644775e-09,\n",
              " np.float64(1.8): 2.650112363741881e-09,\n",
              " np.float64(1.81): 2.6562681357587956e-09,\n",
              " np.float64(1.82): 2.6614768297651017e-09,\n",
              " np.float64(1.83): 2.665630784664596e-09,\n",
              " np.float64(1.84): 2.668778024733307e-09,\n",
              " np.float64(1.85): 2.6708423757838332e-09,\n",
              " np.float64(1.86): 2.6718410458899567e-09,\n",
              " np.float64(1.87): 2.6717189131096973e-09,\n",
              " np.float64(1.8800000000000001): 2.665391754828247e-09,\n",
              " np.float64(1.8900000000000001): 2.6548635394871118e-09,\n",
              " np.float64(1.9000000000000001): 2.64312259185444e-09,\n",
              " np.float64(1.9100000000000001): 2.630202510066226e-09,\n",
              " np.float64(1.92): 2.6160440754007016e-09,\n",
              " np.float64(1.93): 2.600680842454172e-09,\n",
              " np.float64(1.94): 2.583594883592839e-09,\n",
              " np.float64(1.95): 2.5653711976960722e-09,\n",
              " np.float64(1.96): 2.545949964092644e-09,\n",
              " np.float64(1.97): 2.52528482370531e-09,\n",
              " np.float64(1.98): 2.503385573097422e-09,\n",
              " np.float64(1.99): 2.4802920395238127e-09,\n",
              " np.float64(2.0): 2.455929104231324e-09}"
            ]
          },
          "metadata": {},
          "execution_count": 10
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "\n",
        "---\n",
        "\n",
        "(3) a 4D-generalization of the map from (2). The idea is to omit only one element on the diagonal, cyclicly. I confirmed its (almost-surely) positivity via testing it of millions of random vectors in mathematica. crucially, just having the sum of two diagonal elements in each diagonal spot yields something which is NOT positive, i.e., one really needs the sum of three diagonal elements everywhere\n",
        "\n",
        "Findings: running one_param_family_test_noK(B,0,1,100,dim,display=True) returns something\n",
        "\n",
        "*  **indecomposable** until t=0.24. curiously, this value didn't change much when looking at the test function *with* random K's\n",
        "*  **not completely positive** until t=1.38"
      ],
      "metadata": {
        "id": "3M8zFzsgA80Q"
      },
      "id": "3M8zFzsgA80Q"
    },
    {
      "cell_type": "code",
      "source": [
        "dim=4\n",
        "B=bhattacharya_map_mod_fourdim()\n",
        "one_param_family_test_noK(B,0,1,100,dim,display=True)"
      ],
      "metadata": {
        "id": "d_MSvU0I332Q",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "d4414141-bf6d-44d4-e8fe-067c6d411aea"
      },
      "id": "d_MSvU0I332Q",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.0 -5.3777796875863376e-08 -2.2204460492503136e-16\n",
            "0.01 0.0011296288360734324 -0.0020489660990511485\n",
            "0.02 0.0021521644573781907 -0.004075492634001742\n",
            "0.03 0.0030611607354724246 -0.006079359975486117\n",
            "0.04 0.003855180590863045 -0.00806034597656516\n",
            "0.05 0.004555041515873761 -0.010018225948147424\n",
            "0.06 0.005152024717567646 -0.011952772634152937\n",
            "0.07 0.0056553053562702306 -0.013863756186417043\n",
            "0.08 0.006065207526880799 -0.01575094413933169\n",
            "0.09 0.006380733012788619 -0.017614101384221495\n",
            "0.1 0.006602109762833017 -0.019452990143451813\n",
            "0.11 0.006727648856943732 -0.021267369944266312\n",
            "0.12 0.006760802834196426 -0.023056997592350973\n",
            "0.13 0.006696597863512994 -0.024821627145122142\n",
            "0.14 0.006536876347560649 -0.026561009884735618\n",
            "0.15 0.006281092597276721 -0.028274894290813722\n",
            "0.16 0.005927221117903749 -0.029963026012888166\n",
            "0.17 0.00547271878684611 -0.031625147842555074\n",
            "0.18 0.004919756095674995 -0.0332609996853398\n",
            "0.19 0.004269871416947229 -0.034870318532268324\n",
            "0.2 0.0035178574458659263 -0.03645283843114243\n",
            "0.21 0.0026644763245098346 -0.03800829045751534\n",
            "0.22 0.001709147241072159 -0.03953640268536539\n",
            "0.23 0.0006569170043878666 -0.041036900157463946\n",
            "0.24 -1.1926285935620733e-16 -0.042509504855435185\n",
            "0.25 -3.831218171654324e-12 -0.04395393566950401\n",
            "0.26 8.513180421329865e-13 -0.04536990836792918\n",
            "0.27 -3.242161043285972e-14 -0.04675713556611896\n",
            "0.28 1.6921669329193048e-11 -0.04811532669542498\n",
            "0.29 -1.461894047105641e-11 -0.049444187971612485\n",
            "0.3 1.3579699389188825e-11 -0.05074342236300211\n",
            "0.31 4.34173449927883e-12 -0.05201272955828122\n",
            "0.32 3.1176938615711683e-12 -0.053251805933980885\n",
            "0.33 -4.835628666606893e-10 -0.05446034452161498\n",
            "0.34 8.583428816247541e-11 -0.05563803497447828\n",
            "0.35000000000000003 5.100779169651733e-12 -0.05678456353409989\n",
            "0.36 -4.8778084881767086e-11 -0.05789961299634919\n",
            "0.37 4.386716079540399e-12 -0.058982862677189274\n",
            "0.38 2.403721526320007e-13 -0.060033988378076324\n",
            "0.39 3.435024508883847e-09 -0.0610526623509995\n",
            "0.4 -1.2079852569454061e-09 -0.06203855326315921\n",
            "0.41000000000000003 1.7003970236533706e-09 -0.06299132616127882\n",
            "0.42 1.1162010316116186e-10 -0.06391064243554724\n",
            "0.43 8.31206601147437e-12 -0.0647961597831878\n",
            "0.44 1.7830451351806538e-08 -0.06564753217165012\n",
            "0.45 -2.747476676914904e-09 -0.06646440980142124\n",
            "0.46 1.9417666950998505e-10 -0.06724643906845133\n",
            "0.47000000000000003 7.896574095366984e-11 -0.06799326252619195\n",
            "0.48 1.9275303437821244e-11 -0.06870451884723977\n",
            "0.49 2.5719918911401154e-12 -0.06937984278458631\n",
            "0.5 3.248696688361138e-08 -0.0700188651324645\n",
            "0.51 7.27719191460664e-09 -0.07062121268679314\n",
            "0.52 1.575317686582645e-10 -0.07118650820521027\n",
            "0.53 -5.83997955505506e-10 -0.07171437036669592\n",
            "0.54 4.027999438293877e-10 -0.07220441373077652\n",
            "0.55 -3.4750344981268687e-10 -0.07265624869630864\n",
            "0.56 2.1126527956949938e-10 -0.07306948145983776\n",
            "0.5700000000000001 -3.269521340400787e-11 -0.07344371397352678\n",
            "0.58 -6.884733629380834e-12 -0.07377854390264987\n",
            "0.59 1.0603700336221113e-12 -0.07407356458265024\n",
            "0.6 2.4955503404819835e-07 -0.0743283649757521\n",
            "0.61 -2.7273383286447943e-12 -0.07454252962712854\n",
            "0.62 -4.299333079704132e-12 -0.0747156386206146\n",
            "0.63 -7.605203151869295e-09 -0.074880064484467\n",
            "0.64 5.247741975235386e-09 -0.07537191880321678\n",
            "0.65 8.446742762751571e-09 -0.07583405569953397\n",
            "0.66 -1.1812298453635176e-08 -0.07626604153037403\n",
            "0.67 -4.561003013438401e-09 -0.07666743801332174\n",
            "0.68 -1.856185234098259e-08 -0.07703780217831155\n",
            "0.6900000000000001 -5.4102109028683194e-09 -0.0773766863188738\n",
            "0.7000000000000001 5.1055117866523525e-09 -0.07768363794290441\n",
            "0.71 2.8429961873325394e-09 -0.07795819972294925\n",
            "0.72 2.6082266176196977e-09 -0.07819990944599792\n",
            "0.73 8.602550843070424e-10 -0.07840829996278681\n",
            "0.74 -1.4070273286428424e-09 -0.07858289913660034\n",
            "0.75 4.2629417259244773e-10 -0.0787232297915673\n",
            "0.76 -3.4182255411933634e-10 -0.07882880966045118\n",
            "0.77 -1.0135241098165114e-09 -0.0788991513319225\n",
            "0.78 -1.3349987417118596e-09 -0.07893376219731277\n",
            "0.79 -6.61445058771944e-10 -0.07893214439684011\n",
            "0.8 -5.017762131364715e-10 -0.07889379476531008\n",
            "0.81 -2.530432404576509e-10 -0.0788182047772726\n",
            "0.8200000000000001 -4.726923876256242e-10 -0.0787048604916415\n",
            "0.8300000000000001 -5.837641321796824e-10 -0.07855324249576653\n",
            "0.84 -7.835731132485421e-10 -0.07836282584895042\n",
            "0.85 -1.1343983016251371e-09 -0.07813308002540897\n",
            "0.86 -1.503723275523333e-09 -0.07786346885666408\n",
            "0.87 -1.6203299414814644e-09 -0.077553450473369\n",
            "0.88 -1.5363250147013705e-09 -0.07720247724655452\n",
            "0.89 -1.260003237545821e-09 -0.07680999572829816\n",
            "0.9 -9.85034291462262e-10 -0.07637544659179772\n",
            "0.91 -7.44123975879374e-10 -0.07589826457085608\n",
            "0.92 -5.460685690176508e-10 -0.0753778783987658\n",
            "0.93 -3.7462675532859414e-10 -0.07481371074658123\n",
            "0.9400000000000001 -2.2632660894689147e-10 -0.07420517816078613\n",
            "0.9500000000000001 -6.788363237430657e-11 -0.07355169100033726\n",
            "0.96 8.462799716235185e-11 -0.07285265337308289\n",
            "0.97 1.1738315007178939e-10 -0.07210746307155066\n",
            "0.98 1.6156548153955493e-10 -0.07131551150809706\n",
            "0.99 1.1783386359951911e-10 -0.07047618364941076\n",
            "1.0 6.454433263398233e-11 -0.06958885795036902\n"
          ]
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "{np.float64(0.0): -5.3777796875863376e-08,\n",
              " np.float64(0.01): 0.0011296288360734324,\n",
              " np.float64(0.02): 0.0021521644573781907,\n",
              " np.float64(0.03): 0.0030611607354724246,\n",
              " np.float64(0.04): 0.003855180590863045,\n",
              " np.float64(0.05): 0.004555041515873761,\n",
              " np.float64(0.06): 0.005152024717567646,\n",
              " np.float64(0.07): 0.0056553053562702306,\n",
              " np.float64(0.08): 0.006065207526880799,\n",
              " np.float64(0.09): 0.006380733012788619,\n",
              " np.float64(0.1): 0.006602109762833017,\n",
              " np.float64(0.11): 0.006727648856943732,\n",
              " np.float64(0.12): 0.006760802834196426,\n",
              " np.float64(0.13): 0.006696597863512994,\n",
              " np.float64(0.14): 0.006536876347560649,\n",
              " np.float64(0.15): 0.006281092597276721,\n",
              " np.float64(0.16): 0.005927221117903749,\n",
              " np.float64(0.17): 0.00547271878684611,\n",
              " np.float64(0.18): 0.004919756095674995,\n",
              " np.float64(0.19): 0.004269871416947229,\n",
              " np.float64(0.2): 0.0035178574458659263,\n",
              " np.float64(0.21): 0.0026644763245098346,\n",
              " np.float64(0.22): 0.001709147241072159,\n",
              " np.float64(0.23): 0.0006569170043878666,\n",
              " np.float64(0.24): -1.1926285935620733e-16,\n",
              " np.float64(0.25): -3.831218171654324e-12,\n",
              " np.float64(0.26): 8.513180421329865e-13,\n",
              " np.float64(0.27): -3.242161043285972e-14,\n",
              " np.float64(0.28): 1.6921669329193048e-11,\n",
              " np.float64(0.29): -1.461894047105641e-11,\n",
              " np.float64(0.3): 1.3579699389188825e-11,\n",
              " np.float64(0.31): 4.34173449927883e-12,\n",
              " np.float64(0.32): 3.1176938615711683e-12,\n",
              " np.float64(0.33): -4.835628666606893e-10,\n",
              " np.float64(0.34): 8.583428816247541e-11,\n",
              " np.float64(0.35000000000000003): 5.100779169651733e-12,\n",
              " np.float64(0.36): -4.8778084881767086e-11,\n",
              " np.float64(0.37): 4.386716079540399e-12,\n",
              " np.float64(0.38): 2.403721526320007e-13,\n",
              " np.float64(0.39): 3.435024508883847e-09,\n",
              " np.float64(0.4): -1.2079852569454061e-09,\n",
              " np.float64(0.41000000000000003): 1.7003970236533706e-09,\n",
              " np.float64(0.42): 1.1162010316116186e-10,\n",
              " np.float64(0.43): 8.31206601147437e-12,\n",
              " np.float64(0.44): 1.7830451351806538e-08,\n",
              " np.float64(0.45): -2.747476676914904e-09,\n",
              " np.float64(0.46): 1.9417666950998505e-10,\n",
              " np.float64(0.47000000000000003): 7.896574095366984e-11,\n",
              " np.float64(0.48): 1.9275303437821244e-11,\n",
              " np.float64(0.49): 2.5719918911401154e-12,\n",
              " np.float64(0.5): 3.248696688361138e-08,\n",
              " np.float64(0.51): 7.27719191460664e-09,\n",
              " np.float64(0.52): 1.575317686582645e-10,\n",
              " np.float64(0.53): -5.83997955505506e-10,\n",
              " np.float64(0.54): 4.027999438293877e-10,\n",
              " np.float64(0.55): -3.4750344981268687e-10,\n",
              " np.float64(0.56): 2.1126527956949938e-10,\n",
              " np.float64(0.5700000000000001): -3.269521340400787e-11,\n",
              " np.float64(0.58): -6.884733629380834e-12,\n",
              " np.float64(0.59): 1.0603700336221113e-12,\n",
              " np.float64(0.6): 2.4955503404819835e-07,\n",
              " np.float64(0.61): -2.7273383286447943e-12,\n",
              " np.float64(0.62): -4.299333079704132e-12,\n",
              " np.float64(0.63): -7.605203151869295e-09,\n",
              " np.float64(0.64): 5.247741975235386e-09,\n",
              " np.float64(0.65): 8.446742762751571e-09,\n",
              " np.float64(0.66): -1.1812298453635176e-08,\n",
              " np.float64(0.67): -4.561003013438401e-09,\n",
              " np.float64(0.68): -1.856185234098259e-08,\n",
              " np.float64(0.6900000000000001): -5.4102109028683194e-09,\n",
              " np.float64(0.7000000000000001): 5.1055117866523525e-09,\n",
              " np.float64(0.71): 2.8429961873325394e-09,\n",
              " np.float64(0.72): 2.6082266176196977e-09,\n",
              " np.float64(0.73): 8.602550843070424e-10,\n",
              " np.float64(0.74): -1.4070273286428424e-09,\n",
              " np.float64(0.75): 4.2629417259244773e-10,\n",
              " np.float64(0.76): -3.4182255411933634e-10,\n",
              " np.float64(0.77): -1.0135241098165114e-09,\n",
              " np.float64(0.78): -1.3349987417118596e-09,\n",
              " np.float64(0.79): -6.61445058771944e-10,\n",
              " np.float64(0.8): -5.017762131364715e-10,\n",
              " np.float64(0.81): -2.530432404576509e-10,\n",
              " np.float64(0.8200000000000001): -4.726923876256242e-10,\n",
              " np.float64(0.8300000000000001): -5.837641321796824e-10,\n",
              " np.float64(0.84): -7.835731132485421e-10,\n",
              " np.float64(0.85): -1.1343983016251371e-09,\n",
              " np.float64(0.86): -1.503723275523333e-09,\n",
              " np.float64(0.87): -1.6203299414814644e-09,\n",
              " np.float64(0.88): -1.5363250147013705e-09,\n",
              " np.float64(0.89): -1.260003237545821e-09,\n",
              " np.float64(0.9): -9.85034291462262e-10,\n",
              " np.float64(0.91): -7.44123975879374e-10,\n",
              " np.float64(0.92): -5.460685690176508e-10,\n",
              " np.float64(0.93): -3.7462675532859414e-10,\n",
              " np.float64(0.9400000000000001): -2.2632660894689147e-10,\n",
              " np.float64(0.9500000000000001): -6.788363237430657e-11,\n",
              " np.float64(0.96): 8.462799716235185e-11,\n",
              " np.float64(0.97): 1.1738315007178939e-10,\n",
              " np.float64(0.98): 1.6156548153955493e-10,\n",
              " np.float64(0.99): 1.1783386359951911e-10,\n",
              " np.float64(1.0): 6.454433263398233e-11}"
            ]
          },
          "metadata": {},
          "execution_count": 11
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "\n",
        "---\n",
        "\n",
        "(4) random CP map as a sanity check. as expected, the one-parameter family is CP and decomposable for all times"
      ],
      "metadata": {
        "id": "qgI42VtOC0Wu"
      },
      "id": "qgI42VtOC0Wu"
    },
    {
      "cell_type": "code",
      "source": [
        "dim=4\n",
        "B=random_PSD_operator(dim*dim)\n",
        "one_param_family_test_noK(B,0,0.1,10,dim,display=True)"
      ],
      "metadata": {
        "id": "6ahst_6L5ScX",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "20a9bbf0-7ca1-4a1c-be19-0a5a1bc7c3ad"
      },
      "id": "6ahst_6L5ScX",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.0 -5.3777796875863376e-08 -2.2204460492503136e-16\n",
            "0.01 1.887984670867972e-09 0.27599197771921613\n",
            "0.02 3.850125421671635e-09 1.640506550980373\n",
            "0.03 1.0192143349174137e-09 6.897376074758282\n",
            "0.04 -2.3472594074647294e-10 26.702423987327812\n",
            "0.05 -1.875978703528131e-12 103.85162877918951\n",
            "0.06 -5.870739098585874e-12 409.16985927859395\n",
            "0.07 -8.492306977171175e-11 1620.4925558900538\n",
            "0.08 -7.063172140935369e-11 6428.45658492646\n",
            "0.09 -5.395368474353912e-10 25514.1368087424\n",
            "0.1 -2.1116847260877748e-10 101278.635806191\n"
          ]
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "{np.float64(0.0): -5.3777796875863376e-08,\n",
              " np.float64(0.01): 1.887984670867972e-09,\n",
              " np.float64(0.02): 3.850125421671635e-09,\n",
              " np.float64(0.03): 1.0192143349174137e-09,\n",
              " np.float64(0.04): -2.3472594074647294e-10,\n",
              " np.float64(0.05): -1.875978703528131e-12,\n",
              " np.float64(0.06): -5.870739098585874e-12,\n",
              " np.float64(0.07): -8.492306977171175e-11,\n",
              " np.float64(0.08): -7.063172140935369e-11,\n",
              " np.float64(0.09): -5.395368474353912e-10,\n",
              " np.float64(0.1): -2.1116847260877748e-10}"
            ]
          },
          "metadata": {},
          "execution_count": 13
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "\n",
        "\n",
        "---\n",
        "\n",
        "\n",
        "\n",
        "# Detailed analysis start\n",
        "\n",
        "\n",
        "\n",
        "---\n",
        "\n"
      ],
      "metadata": {
        "id": "HzpbPMrJ9nku"
      },
      "id": "HzpbPMrJ9nku"
    },
    {
      "cell_type": "code",
      "source": [
        "dim=4\n",
        "B=bhattacharya_map_mod_fourdim()"
      ],
      "metadata": {
        "id": "cfDj1IZzvHmq"
      },
      "id": "cfDj1IZzvHmq",
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "CP check (CP iff >=0)"
      ],
      "metadata": {
        "id": "uu6OlycTGXug"
      },
      "id": "uu6OlycTGXug"
    },
    {
      "cell_type": "code",
      "source": [
        "np.min(eigenvalues(B))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GSulYyS6GZUk",
        "outputId": "34eb8c76-4258-4aba-ea7c-c0cffec20d77"
      },
      "id": "GSulYyS6GZUk",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "np.float64(-0.20601132958329837)"
            ]
          },
          "metadata": {},
          "execution_count": 23
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "---\n",
        "\n",
        "ccp check (>=0 iff ccp)"
      ],
      "metadata": {
        "id": "_earMiEfEG6Y"
      },
      "id": "_earMiEfEG6Y"
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "id": "106198ce-bc71-40e7-bdfd-749266db9c47",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "106198ce-bc71-40e7-bdfd-749266db9c47",
        "outputId": "57437186-1604-4c71-f5ba-f6965a43f4ca"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "np.float64(-0.20601132958329826)"
            ]
          },
          "metadata": {},
          "execution_count": 24
        }
      ],
      "source": [
        "np.min(eigenvalues((eye(dim*dim)-max_ent(dim))@B@(eye(dim*dim)-max_ent(dim))))"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "---\n",
        "\n",
        "decomposability check\n",
        "\n",
        "(decomposable iff 0 / not decomposable iff inf)"
      ],
      "metadata": {
        "id": "-aqPYmCKEU-m"
      },
      "id": "-aqPYmCKEU-m"
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "id": "17f89773-62b0-4e80-928e-a7def74f872f",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "17f89773-62b0-4e80-928e-a7def74f872f",
        "outputId": "7f0f180e-5201-4f35-fffb-14e571c15e90"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "inf"
            ]
          },
          "metadata": {},
          "execution_count": 25
        }
      ],
      "source": [
        "decomposable(B,dim,dim,opt=False,return_var=False)"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "(decomposable iff 0)"
      ],
      "metadata": {
        "id": "sfRKn-zCEbVt"
      },
      "id": "sfRKn-zCEbVt"
    },
    {
      "cell_type": "code",
      "source": [
        "decomposable(B,dim,dim,opt=True)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "fHkrEtsY3XSW",
        "outputId": "6913192e-513b-4494-a6f3-ace0248ee132"
      },
      "id": "fHkrEtsY3XSW",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "0.16962315140580642"
            ]
          },
          "metadata": {},
          "execution_count": 26
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "---\n",
        "\n",
        "PPT² check (counterexample iff non-zero)"
      ],
      "metadata": {
        "id": "MgCO1IYdEpLK"
      },
      "id": "MgCO1IYdEpLK"
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "id": "17e49182-51d6-4bc2-80ab-a9cedfea811f",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "17e49182-51d6-4bc2-80ab-a9cedfea811f",
        "outputId": "ac6f2b17-ae34-4aa5-d12e-43b1f24122e3"
      },
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "-5.624144088565098e-13"
            ]
          },
          "metadata": {},
          "execution_count": 27
        }
      ],
      "source": [
        "check_PPT_squared_opt(B,dim,return_var=False)"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "PPT² check with random K's"
      ],
      "metadata": {
        "id": "sACKgO9yNOpy"
      },
      "id": "sACKgO9yNOpy"
    },
    {
      "cell_type": "code",
      "source": [
        "PPT_square_test(B,dim,300)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "fRaMcEg6NQh7",
        "outputId": "7e072f51-d212-45d0-cff7-82e20d8c000d"
      },
      "id": "fRaMcEg6NQh7",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "[try 0] t=0.125  decomposable-value=4.058e-03\n",
            "[try 0] PPT^2 value=-6.18606e-13\n",
            "[try 1] t=0.125  decomposable-value=2.332e-03\n",
            "[try 1] PPT^2 value=-5.44676e-13\n",
            "[try 2] t=0.125  decomposable-value=2.855e-03\n",
            "[try 2] PPT^2 value=-5.62414e-13\n",
            "[try 3] t=0.125  decomposable-value=3.191e-03\n",
            "[try 3] PPT^2 value=-6.38718e-13\n",
            "[try 4] t=0.125  decomposable-value=3.407e-03\n",
            "[try 4] PPT^2 value=-5.81058e-13\n",
            "[try 5] t=0.125  decomposable-value=3.001e-03\n",
            "[try 5] PPT^2 value=-3.82669e-13\n",
            "[try 6] t=0.125  decomposable-value=1.930e-03\n",
            "[try 6] PPT^2 value=-4.79865e-13\n",
            "[try 7] t=0.125  decomposable-value=4.099e-03\n",
            "[try 7] PPT^2 value=-5.48712e-13\n",
            "[try 8] t=0.125  decomposable-value=3.978e-03\n",
            "[try 8] PPT^2 value=-5.98584e-13\n",
            "[try 9] t=0.125  decomposable-value=3.624e-03\n",
            "[try 9] PPT^2 value=-6.7413e-13\n",
            "[try 10] t=0.125  decomposable-value=2.674e-03\n",
            "[try 10] PPT^2 value=-5.31196e-13\n",
            "[try 11] t=0.125  decomposable-value=4.395e-03\n",
            "[try 11] PPT^2 value=-5.49146e-13\n",
            "[try 12] t=0.125  decomposable-value=4.784e-03\n",
            "[try 12] PPT^2 value=-5.42234e-13\n",
            "[try 13] t=0.125  decomposable-value=3.170e-03\n",
            "[try 13] PPT^2 value=-6.15658e-13\n",
            "[try 14] t=0.125  decomposable-value=2.699e-03\n",
            "[try 14] PPT^2 value=-5.75003e-13\n",
            "[try 15] t=0.125  decomposable-value=4.103e-03\n",
            "[try 15] PPT^2 value=-6.54149e-13\n",
            "[try 16] t=0.125  decomposable-value=2.625e-03\n",
            "[try 16] PPT^2 value=-5.7073e-13\n",
            "[try 17] t=0.125  decomposable-value=2.980e-03\n",
            "[try 17] PPT^2 value=-6.57419e-13\n",
            "[try 18] t=0.125  decomposable-value=2.616e-03\n",
            "[try 18] PPT^2 value=-5.62414e-13\n",
            "[try 19] t=0.125  decomposable-value=2.344e-03\n",
            "[try 19] PPT^2 value=-5.7073e-13\n",
            "[try 20] t=0.125  decomposable-value=3.148e-03\n",
            "[try 20] PPT^2 value=-5.09341e-13\n",
            "[try 21] t=0.125  decomposable-value=2.963e-03\n",
            "[try 21] PPT^2 value=-6.4782e-13\n",
            "[try 22] t=0.125  decomposable-value=2.663e-03\n",
            "[try 22] PPT^2 value=-5.72211e-13\n",
            "[try 23] t=0.125  decomposable-value=2.058e-03\n",
            "[try 23] PPT^2 value=-6.85216e-13\n",
            "[try 24] t=0.125  decomposable-value=3.632e-03\n",
            "[try 24] PPT^2 value=-5.83726e-13\n",
            "[try 25] t=0.125  decomposable-value=3.173e-03\n",
            "[try 25] PPT^2 value=-5.48368e-13\n",
            "[try 26] t=0.125  decomposable-value=4.236e-03\n",
            "[try 26] PPT^2 value=-5.66081e-13\n",
            "[try 27] t=0.125  decomposable-value=3.798e-03\n",
            "[try 27] PPT^2 value=-4.44609e-13\n",
            "[try 28] t=0.125  decomposable-value=4.327e-03\n",
            "[try 28] PPT^2 value=-5.73236e-13\n",
            "[try 29] t=0.125  decomposable-value=3.601e-03\n",
            "[try 29] PPT^2 value=-5.62414e-13\n",
            "[try 30] t=0.125  decomposable-value=3.595e-03\n",
            "[try 30] PPT^2 value=-5.62471e-13\n",
            "[try 31] t=0.125  decomposable-value=3.410e-03\n",
            "[try 31] PPT^2 value=-5.65079e-13\n",
            "[try 32] t=0.125  decomposable-value=4.184e-03\n",
            "[try 32] PPT^2 value=-5.74152e-13\n",
            "[try 33] t=0.125  decomposable-value=4.471e-03\n",
            "[try 33] PPT^2 value=-6.02819e-13\n",
            "[try 34] t=0.125  decomposable-value=2.401e-03\n",
            "[try 34] PPT^2 value=-5.62414e-13\n",
            "[try 35] t=0.125  decomposable-value=2.625e-03\n",
            "[try 35] PPT^2 value=-6.22104e-13\n",
            "[try 36] t=0.125  decomposable-value=3.826e-03\n",
            "[try 36] PPT^2 value=-5.26604e-13\n",
            "[try 37] t=0.125  decomposable-value=4.332e-03\n",
            "[try 37] PPT^2 value=-5.44246e-13\n",
            "[try 38] t=0.125  decomposable-value=4.572e-03\n",
            "[try 38] PPT^2 value=-6.19987e-13\n",
            "[try 39] t=0.125  decomposable-value=3.537e-03\n",
            "[try 39] PPT^2 value=-5.38297e-13\n",
            "[try 40] t=0.125  decomposable-value=3.056e-03\n",
            "[try 40] PPT^2 value=-6.09473e-13\n",
            "[try 41] t=0.125  decomposable-value=5.784e-03\n",
            "[try 41] PPT^2 value=-4.64151e-13\n",
            "[try 42] t=0.125  decomposable-value=2.732e-03\n",
            "[try 42] PPT^2 value=-1.20691e-13\n",
            "[try 43] t=0.125  decomposable-value=1.849e-03\n",
            "[try 43] PPT^2 value=-5.10698e-13\n",
            "[try 44] t=0.125  decomposable-value=4.363e-03\n",
            "[try 44] PPT^2 value=-4.11594e-13\n",
            "[try 45] t=0.125  decomposable-value=5.290e-03\n",
            "[try 45] PPT^2 value=-6.06499e-13\n",
            "[try 46] t=0.125  decomposable-value=3.663e-03\n",
            "[try 46] PPT^2 value=-5.95215e-13\n",
            "[try 47] t=0.125  decomposable-value=3.613e-03\n",
            "[try 47] PPT^2 value=-7.03315e-13\n",
            "[try 48] t=0.125  decomposable-value=4.151e-03\n",
            "[try 48] PPT^2 value=-5.1801e-13\n",
            "[try 49] t=0.125  decomposable-value=6.027e-03\n",
            "[try 49] PPT^2 value=-5.46591e-13\n",
            "[try 50] t=0.125  decomposable-value=4.583e-03\n",
            "[try 50] PPT^2 value=-4.98545e-13\n",
            "[try 51] t=0.125  decomposable-value=3.250e-03\n",
            "[try 51] PPT^2 value=-6.92158e-13\n",
            "[try 52] t=0.125  decomposable-value=5.604e-03\n",
            "[try 52] PPT^2 value=-6.09609e-13\n",
            "[try 53] t=0.125  decomposable-value=4.788e-03\n",
            "[try 53] PPT^2 value=-6.30273e-13\n",
            "[try 54] t=0.125  decomposable-value=4.027e-03\n",
            "[try 54] PPT^2 value=-4.3394e-13\n",
            "[try 55] t=0.125  decomposable-value=6.097e-03\n",
            "[try 55] PPT^2 value=-6.62536e-13\n",
            "[try 56] t=0.125  decomposable-value=3.907e-03\n",
            "[try 56] PPT^2 value=-6.7396e-13\n",
            "[try 57] t=0.125  decomposable-value=5.775e-03\n",
            "[try 57] PPT^2 value=-5.31864e-13\n",
            "[try 58] t=0.125  decomposable-value=3.179e-03\n",
            "[try 58] PPT^2 value=-5.17313e-13\n",
            "[try 59] t=0.125  decomposable-value=4.496e-03\n",
            "[try 59] PPT^2 value=-4.60478e-13\n",
            "[try 60] t=0.125  decomposable-value=3.015e-03\n",
            "[try 60] PPT^2 value=-4.10068e-13\n",
            "[try 61] t=0.125  decomposable-value=3.418e-03\n",
            "[try 61] PPT^2 value=-4.67123e-13\n",
            "[try 62] t=0.125  decomposable-value=2.745e-03\n",
            "[try 62] PPT^2 value=-5.25279e-13\n",
            "[try 63] t=0.125  decomposable-value=2.332e-03\n",
            "[try 63] PPT^2 value=-3.48386e-13\n",
            "[try 64] t=0.125  decomposable-value=5.303e-03\n",
            "[try 64] PPT^2 value=-4.71364e-13\n",
            "[try 65] t=0.125  decomposable-value=2.204e-03\n",
            "[try 65] PPT^2 value=-5.45317e-13\n",
            "[try 66] t=0.125  decomposable-value=3.921e-03\n",
            "[try 66] PPT^2 value=-5.62414e-13\n",
            "[try 67] t=0.125  decomposable-value=4.545e-03\n",
            "[try 67] PPT^2 value=-6.23642e-13\n",
            "[try 68] t=0.125  decomposable-value=3.173e-03\n",
            "[try 68] PPT^2 value=-5.23223e-13\n",
            "[try 69] t=0.125  decomposable-value=3.290e-03\n",
            "[try 69] PPT^2 value=-7.88611e-13\n",
            "[try 70] t=0.125  decomposable-value=6.759e-03\n",
            "[try 70] PPT^2 value=-5.66185e-13\n",
            "[try 71] t=0.125  decomposable-value=3.160e-03\n",
            "[try 71] PPT^2 value=-5.7073e-13\n",
            "[try 72] t=0.125  decomposable-value=4.682e-03\n",
            "[try 72] PPT^2 value=-5.96017e-13\n",
            "[try 73] t=0.125  decomposable-value=5.117e-03\n",
            "[try 73] PPT^2 value=-6.37081e-13\n",
            "[try 74] t=0.125  decomposable-value=5.502e-03\n",
            "[try 74] PPT^2 value=-6.25095e-13\n",
            "[try 75] t=0.125  decomposable-value=4.151e-03\n",
            "[try 75] PPT^2 value=-4.6756e-13\n",
            "[try 76] t=0.125  decomposable-value=4.913e-03\n",
            "[try 76] PPT^2 value=-5.85518e-13\n",
            "[try 77] t=0.125  decomposable-value=3.592e-03\n",
            "[try 77] PPT^2 value=-6.27265e-13\n",
            "[try 78] t=0.125  decomposable-value=3.023e-03\n",
            "[try 78] PPT^2 value=-6.39783e-13\n",
            "[try 79] t=0.125  decomposable-value=3.496e-03\n",
            "[try 79] PPT^2 value=-6.32891e-13\n",
            "[try 80] t=0.125  decomposable-value=3.567e-03\n",
            "[try 80] PPT^2 value=-5.62414e-13\n",
            "[try 81] t=0.125  decomposable-value=5.023e-03\n",
            "[try 81] PPT^2 value=-4.80554e-13\n",
            "[try 82] t=0.125  decomposable-value=2.219e-03\n",
            "[try 82] PPT^2 value=-5.62414e-13\n",
            "[try 83] t=0.125  decomposable-value=4.042e-03\n",
            "[try 83] PPT^2 value=-5.22321e-13\n",
            "[try 84] t=0.125  decomposable-value=3.964e-03\n",
            "[try 84] PPT^2 value=-6.0048e-13\n",
            "[try 85] t=0.125  decomposable-value=3.832e-03\n",
            "[try 85] PPT^2 value=-5.62414e-13\n",
            "[try 86] t=0.125  decomposable-value=2.616e-03\n",
            "[try 86] PPT^2 value=-2.51969e-13\n",
            "[try 87] t=0.125  decomposable-value=3.623e-03\n",
            "[try 87] PPT^2 value=-3.87694e-13\n",
            "[try 88] t=0.125  decomposable-value=4.373e-03\n",
            "[try 88] PPT^2 value=-1.8078e-13\n",
            "[try 89] t=0.125  decomposable-value=4.061e-03\n",
            "[try 89] PPT^2 value=-6.56021e-13\n",
            "[try 90] t=0.125  decomposable-value=3.163e-03\n",
            "[try 90] PPT^2 value=-5.05137e-13\n",
            "[try 91] t=0.125  decomposable-value=4.072e-03\n",
            "[try 91] PPT^2 value=-3.81219e-13\n",
            "[try 92] t=0.125  decomposable-value=1.773e-03\n",
            "[try 92] PPT^2 value=-6.29814e-13\n",
            "[try 93] t=0.125  decomposable-value=3.808e-03\n",
            "[try 93] PPT^2 value=-6.50681e-13\n",
            "[try 94] t=0.125  decomposable-value=4.931e-03\n",
            "[try 94] PPT^2 value=-5.77822e-13\n",
            "[try 95] t=0.125  decomposable-value=2.264e-03\n",
            "[try 95] PPT^2 value=-5.24093e-13\n",
            "[try 96] t=0.125  decomposable-value=2.786e-03\n",
            "[try 96] PPT^2 value=-6.47978e-13\n",
            "[try 97] t=0.125  decomposable-value=2.267e-03\n",
            "[try 97] PPT^2 value=-5.63068e-13\n",
            "[try 98] t=0.125  decomposable-value=4.587e-03\n",
            "[try 98] PPT^2 value=-4.43118e-13\n",
            "[try 99] t=0.125  decomposable-value=2.113e-03\n",
            "[try 99] PPT^2 value=-6.25381e-13\n",
            "[try 100] t=0.125  decomposable-value=3.774e-03\n",
            "[try 100] PPT^2 value=-4.99026e-13\n",
            "[try 101] t=0.125  decomposable-value=4.413e-03\n",
            "[try 101] PPT^2 value=-5.22332e-13\n",
            "[try 102] t=0.125  decomposable-value=3.361e-03\n",
            "[try 102] PPT^2 value=-3.09042e-13\n",
            "[try 103] t=0.125  decomposable-value=5.091e-03\n",
            "[try 103] PPT^2 value=-6.15765e-13\n",
            "[try 104] t=0.125  decomposable-value=4.384e-03\n",
            "[try 104] PPT^2 value=-4.53377e-13\n",
            "[try 105] t=0.125  decomposable-value=4.775e-03\n",
            "[try 105] PPT^2 value=-5.64614e-13\n",
            "[try 106] t=0.125  decomposable-value=3.853e-03\n",
            "[try 106] PPT^2 value=-4.99147e-13\n",
            "[try 107] t=0.125  decomposable-value=3.426e-03\n",
            "[try 107] PPT^2 value=-5.76363e-13\n",
            "[try 108] t=0.125  decomposable-value=3.888e-03\n",
            "[try 108] PPT^2 value=-5.77319e-13\n",
            "[try 109] t=0.125  decomposable-value=4.133e-03\n",
            "[try 109] PPT^2 value=-5.02351e-13\n",
            "[try 110] t=0.125  decomposable-value=4.325e-03\n",
            "[try 110] PPT^2 value=-4.91937e-13\n",
            "[try 111] t=0.125  decomposable-value=2.429e-03\n",
            "[try 111] PPT^2 value=-6.03821e-13\n",
            "[try 112] t=0.125  decomposable-value=3.034e-03\n",
            "[try 112] PPT^2 value=-6.49669e-13\n",
            "[try 113] t=0.125  decomposable-value=2.964e-03\n",
            "[try 113] PPT^2 value=-6.14689e-13\n",
            "[try 114] t=0.125  decomposable-value=5.744e-03\n",
            "[try 114] PPT^2 value=-6.45131e-13\n",
            "[try 115] t=0.125  decomposable-value=4.624e-03\n",
            "[try 115] PPT^2 value=-5.59507e-13\n",
            "[try 116] t=0.125  decomposable-value=5.198e-03\n",
            "[try 116] PPT^2 value=-6.03702e-13\n",
            "[try 117] t=0.125  decomposable-value=2.656e-03\n",
            "[try 117] PPT^2 value=-4.71935e-13\n",
            "[try 118] t=0.125  decomposable-value=3.238e-03\n",
            "[try 118] PPT^2 value=-5.98189e-13\n",
            "[try 119] t=0.125  decomposable-value=2.198e-03\n",
            "[try 119] PPT^2 value=-5.46306e-13\n",
            "[try 120] t=0.125  decomposable-value=3.953e-03\n",
            "[try 120] PPT^2 value=-4.88711e-13\n",
            "[try 121] t=0.125  decomposable-value=3.826e-03\n",
            "[try 121] PPT^2 value=-5.40339e-13\n",
            "[try 122] t=0.125  decomposable-value=3.957e-03\n",
            "[try 122] PPT^2 value=-5.57447e-13\n",
            "[try 123] t=0.125  decomposable-value=3.693e-03\n",
            "[try 123] PPT^2 value=-4.72762e-13\n",
            "[try 124] t=0.125  decomposable-value=2.809e-03\n",
            "[try 124] PPT^2 value=-5.7073e-13\n",
            "[try 125] t=0.125  decomposable-value=3.783e-03\n",
            "[try 125] PPT^2 value=-4.6212e-13\n",
            "[try 126] t=0.125  decomposable-value=3.958e-03\n",
            "[try 126] PPT^2 value=-5.18953e-13\n",
            "[try 127] t=0.125  decomposable-value=4.812e-03\n",
            "[try 127] PPT^2 value=-5.46878e-13\n",
            "[try 128] t=0.125  decomposable-value=2.582e-03\n",
            "[try 128] PPT^2 value=-7.00389e-13\n",
            "[try 129] t=0.125  decomposable-value=3.728e-03\n",
            "[try 129] PPT^2 value=-5.69626e-13\n",
            "[try 130] t=0.125  decomposable-value=2.063e-03\n",
            "[try 130] PPT^2 value=-4.89079e-13\n",
            "[try 131] t=0.125  decomposable-value=1.873e-03\n",
            "[try 131] PPT^2 value=-5.91244e-13\n",
            "[try 132] t=0.125  decomposable-value=3.635e-03\n",
            "[try 132] PPT^2 value=-5.06342e-13\n",
            "[try 133] t=0.125  decomposable-value=1.316e-03\n",
            "[try 133] PPT^2 value=-7.04051e-13\n",
            "[try 134] t=0.125  decomposable-value=2.856e-03\n",
            "[try 134] PPT^2 value=-6.06978e-13\n",
            "[try 135] t=0.125  decomposable-value=4.350e-03\n",
            "[try 135] PPT^2 value=-4.83409e-13\n",
            "[try 136] t=0.125  decomposable-value=4.398e-03\n",
            "[try 136] PPT^2 value=-6.0636e-13\n",
            "[try 137] t=0.125  decomposable-value=2.894e-03\n",
            "[try 137] PPT^2 value=-6.58485e-13\n",
            "[try 138] t=0.125  decomposable-value=3.870e-03\n",
            "[try 138] PPT^2 value=-5.56551e-13\n",
            "[try 139] t=0.125  decomposable-value=3.298e-03\n",
            "[try 139] PPT^2 value=-5.39249e-13\n",
            "[try 140] t=0.125  decomposable-value=3.135e-03\n",
            "[try 140] PPT^2 value=-5.56507e-13\n",
            "[try 141] t=0.125  decomposable-value=4.906e-03\n",
            "[try 141] PPT^2 value=-6.89844e-13\n",
            "[try 142] t=0.125  decomposable-value=4.229e-03\n",
            "[try 142] PPT^2 value=-5.10952e-13\n",
            "[try 143] t=0.125  decomposable-value=3.506e-03\n",
            "[try 143] PPT^2 value=-5.25298e-13\n",
            "[try 144] t=0.125  decomposable-value=4.618e-03\n",
            "[try 144] PPT^2 value=-5.81329e-13\n",
            "[try 145] t=0.125  decomposable-value=3.284e-03\n",
            "[try 145] PPT^2 value=-1.75096e-13\n",
            "[try 146] t=0.125  decomposable-value=2.880e-03\n",
            "[try 146] PPT^2 value=-5.38415e-13\n",
            "[try 147] t=0.125  decomposable-value=3.883e-03\n",
            "[try 147] PPT^2 value=-1.8645e-13\n",
            "[try 148] t=0.125  decomposable-value=4.158e-03\n",
            "[try 148] PPT^2 value=-4.51317e-13\n",
            "[try 149] t=0.125  decomposable-value=3.508e-03\n",
            "[try 149] PPT^2 value=-6.06612e-13\n",
            "[try 150] t=0.125  decomposable-value=4.687e-03\n",
            "[try 150] PPT^2 value=-5.63559e-13\n",
            "[try 151] t=0.125  decomposable-value=4.741e-03\n",
            "[try 151] PPT^2 value=-5.43456e-13\n",
            "[try 152] t=0.125  decomposable-value=2.081e-03\n",
            "[try 152] PPT^2 value=-5.19677e-13\n",
            "[try 153] t=0.125  decomposable-value=4.542e-03\n",
            "[try 153] PPT^2 value=-5.28338e-13\n",
            "[try 154] t=0.125  decomposable-value=4.438e-03\n",
            "[try 154] PPT^2 value=-5.26297e-13\n",
            "[try 155] t=0.125  decomposable-value=3.057e-03\n",
            "[try 155] PPT^2 value=-5.7073e-13\n",
            "[try 156] t=0.125  decomposable-value=5.276e-03\n",
            "[try 156] PPT^2 value=-4.61095e-13\n",
            "[try 157] t=0.125  decomposable-value=5.183e-03\n",
            "[try 157] PPT^2 value=-5.86221e-13\n",
            "[try 158] t=0.125  decomposable-value=4.170e-03\n",
            "[try 158] PPT^2 value=-5.32778e-13\n",
            "[try 159] t=0.125  decomposable-value=3.489e-03\n",
            "[try 159] PPT^2 value=-5.72545e-13\n",
            "[try 160] t=0.125  decomposable-value=6.536e-03\n",
            "[try 160] PPT^2 value=-6.36943e-13\n",
            "[try 161] t=0.125  decomposable-value=3.259e-03\n",
            "[try 161] PPT^2 value=-6.70937e-13\n",
            "[try 162] t=0.125  decomposable-value=3.483e-03\n",
            "[try 162] PPT^2 value=-6.08864e-13\n",
            "[try 163] t=0.125  decomposable-value=3.484e-03\n",
            "[try 163] PPT^2 value=-5.89134e-13\n",
            "[try 164] t=0.125  decomposable-value=3.949e-03\n",
            "[try 164] PPT^2 value=-5.196e-13\n",
            "[try 165] t=0.125  decomposable-value=4.077e-03\n",
            "[try 165] PPT^2 value=-5.16137e-13\n",
            "[try 166] t=0.125  decomposable-value=4.487e-03\n",
            "[try 166] PPT^2 value=-6.31545e-13\n",
            "[try 167] t=0.125  decomposable-value=3.157e-03\n",
            "[try 167] PPT^2 value=-4.87295e-13\n",
            "[try 168] t=0.125  decomposable-value=3.469e-03\n",
            "[try 168] PPT^2 value=-6.27903e-13\n",
            "[try 169] t=0.125  decomposable-value=3.319e-03\n",
            "[try 169] PPT^2 value=-5.62414e-13\n",
            "[try 170] t=0.125  decomposable-value=3.097e-03\n",
            "[try 170] PPT^2 value=-5.19677e-13\n",
            "[try 171] t=0.125  decomposable-value=4.215e-03\n",
            "[try 171] PPT^2 value=-3.66515e-13\n",
            "[try 172] t=0.125  decomposable-value=5.354e-03\n",
            "[try 172] PPT^2 value=-6.01699e-13\n",
            "[try 173] t=0.125  decomposable-value=2.920e-03\n",
            "[try 173] PPT^2 value=-5.86076e-13\n",
            "[try 174] t=0.125  decomposable-value=3.778e-03\n",
            "[try 174] PPT^2 value=-6.36691e-13\n",
            "[try 175] t=0.125  decomposable-value=3.879e-03\n",
            "[try 175] PPT^2 value=-5.62414e-13\n",
            "[try 176] t=0.125  decomposable-value=4.701e-03\n",
            "[try 176] PPT^2 value=-5.19677e-13\n",
            "[try 177] t=0.125  decomposable-value=5.222e-03\n",
            "[try 177] PPT^2 value=-5.77746e-13\n",
            "[try 178] t=0.125  decomposable-value=4.655e-03\n",
            "[try 178] PPT^2 value=-6.58727e-13\n",
            "[try 179] t=0.125  decomposable-value=4.854e-03\n",
            "[try 179] PPT^2 value=-5.11426e-13\n",
            "[try 180] t=0.125  decomposable-value=3.096e-03\n",
            "[try 180] PPT^2 value=-5.88774e-13\n",
            "[try 181] t=0.125  decomposable-value=3.836e-03\n",
            "[try 181] PPT^2 value=-6.0087e-13\n",
            "[try 182] t=0.125  decomposable-value=3.635e-03\n",
            "[try 182] PPT^2 value=-5.7073e-13\n",
            "[try 183] t=0.125  decomposable-value=3.715e-03\n",
            "[try 183] PPT^2 value=-4.39662e-13\n",
            "[try 184] t=0.125  decomposable-value=3.940e-03\n",
            "[try 184] PPT^2 value=-6.95846e-13\n",
            "[try 185] t=0.125  decomposable-value=4.749e-03\n",
            "[try 185] PPT^2 value=-6.1099e-13\n",
            "[try 186] t=0.125  decomposable-value=3.591e-03\n",
            "[try 186] PPT^2 value=-4.8348e-13\n",
            "[try 187] t=0.125  decomposable-value=3.548e-03\n",
            "[try 187] PPT^2 value=-6.70178e-13\n",
            "[try 188] t=0.125  decomposable-value=3.939e-03\n",
            "[try 188] PPT^2 value=-6.27916e-13\n",
            "[try 189] t=0.125  decomposable-value=4.157e-03\n",
            "[try 189] PPT^2 value=-5.16585e-13\n",
            "[try 190] t=0.125  decomposable-value=4.490e-03\n",
            "[try 190] PPT^2 value=-6.74974e-13\n",
            "[try 191] t=0.125  decomposable-value=2.067e-03\n",
            "[try 191] PPT^2 value=-5.62414e-13\n",
            "[try 192] t=0.125  decomposable-value=3.553e-03\n",
            "[try 192] PPT^2 value=-5.18882e-13\n",
            "[try 193] t=0.125  decomposable-value=4.152e-03\n",
            "[try 193] PPT^2 value=-5.58778e-13\n",
            "[try 194] t=0.125  decomposable-value=4.754e-03\n",
            "[try 194] PPT^2 value=-5.84004e-13\n",
            "[try 195] t=0.125  decomposable-value=4.610e-03\n",
            "[try 195] PPT^2 value=-6.02145e-13\n",
            "[try 196] t=0.125  decomposable-value=5.132e-03\n",
            "[try 196] PPT^2 value=-4.84286e-13\n",
            "[try 197] t=0.125  decomposable-value=3.934e-03\n",
            "[try 197] PPT^2 value=-5.63514e-13\n",
            "[try 198] t=0.125  decomposable-value=2.491e-03\n",
            "[try 198] PPT^2 value=-5.63344e-13\n",
            "[try 199] t=0.125  decomposable-value=3.412e-03\n",
            "[try 199] PPT^2 value=-5.90988e-13\n",
            "[try 200] t=0.125  decomposable-value=3.313e-03\n",
            "[try 200] PPT^2 value=-5.47113e-13\n",
            "[try 201] t=0.125  decomposable-value=2.531e-03\n",
            "[try 201] PPT^2 value=-4.59809e-13\n",
            "[try 202] t=0.125  decomposable-value=5.004e-03\n",
            "[try 202] PPT^2 value=-6.60686e-13\n",
            "[try 203] t=0.125  decomposable-value=2.218e-03\n",
            "[try 203] PPT^2 value=-5.09342e-13\n",
            "[try 204] t=0.125  decomposable-value=4.147e-03\n",
            "[try 204] PPT^2 value=-5.03288e-13\n",
            "[try 205] t=0.125  decomposable-value=3.042e-03\n",
            "[try 205] PPT^2 value=-6.11771e-13\n",
            "[try 206] t=0.125  decomposable-value=1.896e-03\n",
            "[try 206] PPT^2 value=-6.58128e-13\n",
            "[try 207] t=0.125  decomposable-value=3.629e-03\n",
            "[try 207] PPT^2 value=-5.85005e-13\n",
            "[try 208] t=0.125  decomposable-value=3.935e-03\n",
            "[try 208] PPT^2 value=-5.34363e-13\n",
            "[try 209] t=0.125  decomposable-value=3.478e-03\n",
            "[try 209] PPT^2 value=-5.87222e-13\n",
            "[try 210] t=0.125  decomposable-value=2.620e-03\n",
            "[try 210] PPT^2 value=-6.0083e-13\n",
            "[try 211] t=0.125  decomposable-value=4.410e-03\n",
            "[try 211] PPT^2 value=-6.23767e-13\n",
            "[try 212] t=0.125  decomposable-value=5.171e-03\n",
            "[try 212] PPT^2 value=-6.75964e-13\n",
            "[try 213] t=0.125  decomposable-value=3.670e-03\n",
            "[try 213] PPT^2 value=-6.61996e-13\n",
            "[try 214] t=0.125  decomposable-value=3.811e-03\n",
            "[try 214] PPT^2 value=-5.7102e-13\n",
            "[try 215] t=0.125  decomposable-value=3.910e-03\n",
            "[try 215] PPT^2 value=-2.3281e-13\n",
            "[try 216] t=0.125  decomposable-value=3.451e-03\n",
            "[try 216] PPT^2 value=-4.01312e-13\n",
            "[try 217] t=0.125  decomposable-value=3.393e-03\n",
            "[try 217] PPT^2 value=-4.76551e-13\n",
            "[try 218] t=0.125  decomposable-value=4.624e-03\n",
            "[try 218] PPT^2 value=-4.05884e-13\n",
            "[try 219] t=0.125  decomposable-value=3.680e-03\n",
            "[try 219] PPT^2 value=-5.88923e-13\n",
            "[try 220] t=0.125  decomposable-value=3.567e-03\n",
            "[try 220] PPT^2 value=-5.19677e-13\n",
            "[try 221] t=0.125  decomposable-value=5.192e-03\n",
            "[try 221] PPT^2 value=-5.77269e-13\n",
            "[try 222] t=0.125  decomposable-value=3.569e-03\n",
            "[try 222] PPT^2 value=-6.18636e-13\n",
            "[try 223] t=0.125  decomposable-value=2.259e-03\n",
            "[try 223] PPT^2 value=-5.7073e-13\n",
            "[try 224] t=0.125  decomposable-value=3.672e-03\n",
            "[try 224] PPT^2 value=-6.20064e-13\n",
            "[try 225] t=0.125  decomposable-value=3.213e-03\n",
            "[try 225] PPT^2 value=-5.62414e-13\n",
            "[try 226] t=0.125  decomposable-value=3.602e-03\n",
            "[try 226] PPT^2 value=-5.29911e-13\n",
            "[try 227] t=0.125  decomposable-value=4.623e-03\n",
            "[try 227] PPT^2 value=-6.11885e-13\n",
            "[try 228] t=0.125  decomposable-value=4.280e-03\n",
            "[try 228] PPT^2 value=-5.98531e-13\n",
            "[try 229] t=0.125  decomposable-value=2.905e-03\n",
            "[try 229] PPT^2 value=-5.19973e-13\n",
            "[try 230] t=0.125  decomposable-value=2.438e-03\n",
            "[try 230] PPT^2 value=-5.62414e-13\n",
            "[try 231] t=0.125  decomposable-value=4.228e-03\n",
            "[try 231] PPT^2 value=-3.84306e-13\n",
            "[try 232] t=0.125  decomposable-value=5.454e-03\n",
            "[try 232] PPT^2 value=-5.60279e-13\n",
            "[try 233] t=0.125  decomposable-value=4.906e-03\n",
            "[try 233] PPT^2 value=-6.12831e-13\n",
            "[try 234] t=0.125  decomposable-value=6.250e-03\n",
            "[try 234] PPT^2 value=-6.63565e-13\n",
            "[try 235] t=0.125  decomposable-value=4.282e-03\n",
            "[try 235] PPT^2 value=-5.47311e-13\n",
            "[try 236] t=0.125  decomposable-value=4.165e-03\n",
            "[try 236] PPT^2 value=-5.61332e-13\n",
            "[try 237] t=0.125  decomposable-value=2.661e-03\n",
            "[try 237] PPT^2 value=-4.79631e-13\n",
            "[try 238] t=0.125  decomposable-value=3.840e-03\n",
            "[try 238] PPT^2 value=-5.34214e-13\n",
            "[try 239] t=0.125  decomposable-value=4.780e-03\n",
            "[try 239] PPT^2 value=-4.88629e-13\n",
            "[try 240] t=0.125  decomposable-value=1.954e-03\n",
            "[try 240] PPT^2 value=-4.48788e-13\n",
            "[try 241] t=0.125  decomposable-value=4.276e-03\n",
            "[try 241] PPT^2 value=-6.42236e-13\n",
            "[try 242] t=0.125  decomposable-value=4.873e-03\n",
            "[try 242] PPT^2 value=-6.42079e-13\n",
            "[try 243] t=0.125  decomposable-value=3.862e-03\n",
            "[try 243] PPT^2 value=-6.49218e-13\n",
            "[try 244] t=0.125  decomposable-value=4.772e-03\n",
            "[try 244] PPT^2 value=-5.15762e-13\n",
            "[try 245] t=0.125  decomposable-value=3.025e-03\n",
            "[try 245] PPT^2 value=-5.70264e-13\n",
            "[try 246] t=0.125  decomposable-value=3.940e-03\n",
            "[try 246] PPT^2 value=-4.91084e-13\n",
            "[try 247] t=0.125  decomposable-value=2.425e-03\n",
            "[try 247] PPT^2 value=-6.43504e-13\n",
            "[try 248] t=0.125  decomposable-value=3.985e-03\n",
            "[try 248] PPT^2 value=-5.37641e-13\n",
            "[try 249] t=0.125  decomposable-value=4.958e-03\n",
            "[try 249] PPT^2 value=-5.9221e-13\n",
            "[try 250] t=0.125  decomposable-value=5.616e-03\n",
            "[try 250] PPT^2 value=-6.13529e-13\n",
            "[try 251] t=0.125  decomposable-value=5.604e-03\n",
            "[try 251] PPT^2 value=-5.88298e-13\n",
            "[try 252] t=0.125  decomposable-value=4.175e-03\n",
            "[try 252] PPT^2 value=-5.43881e-13\n",
            "[try 253] t=0.125  decomposable-value=2.261e-03\n",
            "[try 253] PPT^2 value=-5.43124e-13\n",
            "[try 254] t=0.125  decomposable-value=3.435e-03\n",
            "[try 254] PPT^2 value=-5.7073e-13\n",
            "[try 255] t=0.125  decomposable-value=4.232e-03\n",
            "[try 255] PPT^2 value=-5.95785e-13\n",
            "[try 256] t=0.125  decomposable-value=3.485e-03\n",
            "[try 256] PPT^2 value=-5.79892e-13\n",
            "[try 257] t=0.125  decomposable-value=3.171e-03\n",
            "[try 257] PPT^2 value=-5.80658e-13\n",
            "[try 258] t=0.125  decomposable-value=3.710e-03\n",
            "[try 258] PPT^2 value=-5.76255e-13\n",
            "[try 259] t=0.125  decomposable-value=3.060e-03\n",
            "[try 259] PPT^2 value=-5.62215e-13\n",
            "[try 260] t=0.125  decomposable-value=3.658e-03\n",
            "[try 260] PPT^2 value=-6.5261e-13\n",
            "[try 261] t=0.125  decomposable-value=3.068e-03\n",
            "[try 261] PPT^2 value=-7.03342e-13\n",
            "[try 262] t=0.125  decomposable-value=5.831e-03\n",
            "[try 262] PPT^2 value=-5.90389e-13\n",
            "[try 263] t=0.125  decomposable-value=4.112e-03\n",
            "[try 263] PPT^2 value=-5.62414e-13\n",
            "[try 264] t=0.125  decomposable-value=2.402e-03\n",
            "[try 264] PPT^2 value=-5.91017e-13\n",
            "[try 265] t=0.125  decomposable-value=4.382e-03\n",
            "[try 265] PPT^2 value=-5.19677e-13\n",
            "[try 266] t=0.125  decomposable-value=5.068e-03\n",
            "[try 266] PPT^2 value=-4.51787e-13\n",
            "[try 267] t=0.125  decomposable-value=4.075e-03\n",
            "[try 267] PPT^2 value=-4.33424e-13\n",
            "[try 268] t=0.125  decomposable-value=2.047e-03\n",
            "[try 268] PPT^2 value=-5.7073e-13\n",
            "[try 269] t=0.125  decomposable-value=4.455e-03\n",
            "[try 269] PPT^2 value=-5.52721e-13\n",
            "[try 270] t=0.125  decomposable-value=2.711e-03\n",
            "[try 270] PPT^2 value=-6.01381e-13\n",
            "[try 271] t=0.125  decomposable-value=2.268e-03\n",
            "[try 271] PPT^2 value=-5.40615e-13\n",
            "[try 272] t=0.125  decomposable-value=4.592e-03\n",
            "[try 272] PPT^2 value=-6.51194e-13\n",
            "[try 273] t=0.125  decomposable-value=4.142e-03\n",
            "[try 273] PPT^2 value=-5.37547e-13\n",
            "[try 274] t=0.125  decomposable-value=4.726e-03\n",
            "[try 274] PPT^2 value=-5.9283e-13\n",
            "[try 275] t=0.125  decomposable-value=3.682e-03\n",
            "[try 275] PPT^2 value=-5.5618e-13\n",
            "[try 276] t=0.125  decomposable-value=4.522e-03\n",
            "[try 276] PPT^2 value=-5.72937e-13\n",
            "[try 277] t=0.125  decomposable-value=3.104e-03\n",
            "[try 277] PPT^2 value=-6.07257e-13\n",
            "[try 278] t=0.125  decomposable-value=2.835e-03\n",
            "[try 278] PPT^2 value=-5.58187e-13\n",
            "[try 279] t=0.125  decomposable-value=5.265e-03\n",
            "[try 279] PPT^2 value=-5.73665e-13\n",
            "[try 280] t=0.125  decomposable-value=4.477e-03\n",
            "[try 280] PPT^2 value=-7.02091e-13\n",
            "[try 281] t=0.125  decomposable-value=2.813e-03\n",
            "[try 281] PPT^2 value=-5.62414e-13\n",
            "[try 282] t=0.125  decomposable-value=2.147e-03\n",
            "[try 282] PPT^2 value=-5.80728e-13\n",
            "[try 283] t=0.125  decomposable-value=2.931e-03\n",
            "[try 283] PPT^2 value=-5.14944e-13\n",
            "[try 284] t=0.125  decomposable-value=2.270e-03\n",
            "[try 284] PPT^2 value=-3.862e-13\n",
            "[try 285] t=0.125  decomposable-value=5.046e-03\n",
            "[try 285] PPT^2 value=-5.81562e-13\n",
            "[try 286] t=0.125  decomposable-value=4.444e-03\n",
            "[try 286] PPT^2 value=-5.45801e-13\n",
            "[try 287] t=0.125  decomposable-value=4.426e-03\n",
            "[try 287] PPT^2 value=-5.00749e-13\n",
            "[try 288] t=0.125  decomposable-value=1.701e-03\n",
            "[try 288] PPT^2 value=-5.62414e-13\n",
            "[try 289] t=0.125  decomposable-value=4.795e-03\n",
            "[try 289] PPT^2 value=-4.94294e-13\n",
            "[try 290] t=0.125  decomposable-value=3.093e-03\n",
            "[try 290] PPT^2 value=-5.19677e-13\n",
            "[try 291] t=0.125  decomposable-value=3.340e-03\n",
            "[try 291] PPT^2 value=-5.76215e-14\n",
            "[try 292] t=0.125  decomposable-value=3.649e-03\n",
            "[try 292] PPT^2 value=-6.16948e-13\n",
            "[try 293] t=0.125  decomposable-value=3.710e-03\n",
            "[try 293] PPT^2 value=-4.96009e-13\n",
            "[try 294] t=0.125  decomposable-value=3.118e-03\n",
            "[try 294] PPT^2 value=-5.37752e-13\n",
            "[try 295] t=0.125  decomposable-value=4.446e-03\n",
            "[try 295] PPT^2 value=-6.04762e-13\n",
            "[try 296] t=0.125  decomposable-value=3.624e-03\n",
            "[try 296] PPT^2 value=-5.98327e-13\n",
            "[try 297] t=0.125  decomposable-value=3.330e-03\n",
            "[try 297] PPT^2 value=-6.16182e-13\n",
            "[try 298] t=0.125  decomposable-value=2.874e-03\n",
            "[try 298] PPT^2 value=-5.62414e-13\n",
            "[try 299] t=0.125  decomposable-value=3.552e-03\n",
            "[try 299] PPT^2 value=-6.38582e-13\n",
            "[try 300] t=0.125  decomposable-value=4.574e-03\n",
            "[try 300] PPT^2 value=-4.6745e-13\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "---\n",
        "\n",
        "decomposability/CP check for one-parameter semigroup **for random K's**. tests the map B for t between the following two arguments, with a certain step size\n",
        "\n",
        "output is: (current attempt) (current t) (decomposability: decomposable iff 0)"
      ],
      "metadata": {
        "id": "OxUeZDwOFcFP"
      },
      "id": "OxUeZDwOFcFP"
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "id": "f0928259-c1bf-413a-85d4-cc12e35bc844",
      "metadata": {
        "scrolled": true,
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "f0928259-c1bf-413a-85d4-cc12e35bc844",
        "outputId": "17dfb279-5622-4e26-83ee-8f241a6113d1"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "1 0.0 -5.3777796875863376e-08\n",
            "1 0.05 0.004432074062059954\n",
            "1 0.1 0.00491835175150884\n",
            "1 0.15000000000000002 0.00034377870655439164\n",
            "1 0.2 1.8137854022658931e-12\n",
            "1 0.25 -9.41131254517162e-11\n",
            "1 0.30000000000000004 -5.456686911922808e-10\n",
            "1 0.35000000000000003 -1.8126544883588265e-10\n",
            "1 0.4 1.169093238828273e-08\n",
            "1 0.45 1.807561264790806e-09\n",
            "1 0.5 -5.49430569304049e-09\n",
            "1 0.55 -1.6347622615777364e-09\n",
            "1 0.6000000000000001 1.0967576531333686e-10\n",
            "1 0.65 -1.8618558170728102e-10\n",
            "1 0.7000000000000001 4.685234743413964e-10\n",
            "1 0.75 -3.4014845901804536e-11\n",
            "1 0.8 -1.0953428246723315e-12\n",
            "1 0.8500000000000001 -2.5936086127364693e-09\n",
            "1 0.9 2.472673879281547e-09\n",
            "1 0.9500000000000001 -3.70413819999888e-13\n",
            "1 1.0 -1.544841747919619e-12\n",
            "2 0.0 -5.3777796875863376e-08\n",
            "2 0.05 0.004492850446899055\n",
            "2 0.1 0.00551006224963043\n",
            "2 0.15000000000000002 0.002302858408066547\n",
            "2 0.2 4.329852068395184e-14\n",
            "2 0.25 -5.380379567074613e-09\n",
            "2 0.30000000000000004 -1.5211414628261327e-12\n",
            "2 0.35000000000000003 2.25957664117217e-09\n",
            "2 0.4 -2.9728725399688348e-08\n",
            "2 0.45 -5.187077102670557e-11\n",
            "2 0.5 -1.1985611606698018e-11\n",
            "2 0.55 1.4566461782521374e-07\n",
            "2 0.6000000000000001 2.4968048539276663e-08\n",
            "2 0.65 8.350044621612088e-09\n",
            "2 0.7000000000000001 4.306413524270836e-09\n",
            "2 0.75 -2.1811902795253886e-10\n",
            "2 0.8 -9.420676700646183e-10\n",
            "2 0.8500000000000001 -1.2256001180149213e-09\n",
            "2 0.9 -3.0698929949466903e-10\n",
            "2 0.9500000000000001 -6.334238167584477e-10\n",
            "2 1.0 3.359135150335808e-10\n",
            "3 0.0 -5.3777796875863376e-08\n",
            "3 0.05 0.004417344013040231\n",
            "3 0.1 0.004854727952787047\n",
            "3 0.15000000000000002 0.00045932427629315057\n",
            "3 0.2 -1.6393854742491341e-09\n",
            "3 0.25 7.51298449283065e-10\n",
            "3 0.30000000000000004 1.4535834092854432e-08\n",
            "3 0.35000000000000003 -3.0794239024245415e-12\n",
            "3 0.4 1.2316442635513854e-10\n",
            "3 0.45 8.453298308619999e-12\n",
            "3 0.5 -9.224227028776408e-08\n",
            "3 0.55 -2.2887246720068468e-10\n",
            "3 0.6000000000000001 -1.7583190602534702e-09\n",
            "3 0.65 4.506284969652653e-12\n",
            "3 0.7000000000000001 -1.5708302440020704e-12\n",
            "3 0.75 -1.5279002016459973e-11\n",
            "3 0.8 -4.7901837829045884e-14\n",
            "3 0.8500000000000001 1.0816116865258329e-11\n",
            "3 0.9 -9.221653896158874e-11\n",
            "3 0.9500000000000001 2.4493599204207665e-11\n",
            "3 1.0 1.1638233361168372e-09\n"
          ]
        }
      ],
      "source": [
        "one_param_family_test(B,0,1,20,dim,num_tries=3,display=True);"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "---\n",
        "\n",
        "#exp-exp\n",
        "\n",
        "Use the non-decomposable output of the semigroup method as the **input** again. The following was done with map (3) and t=0.1 (because the decomposability region was until ~0.22, and the decomposability value was highest around 0.1)\n",
        "\n",
        "first it generated this map (Bexp), then it checks whether Bexp is really decomposable (it should be by the previous test), and then it re-runs the one-parameter family tests"
      ],
      "metadata": {
        "id": "bKWT4DXFJuL_"
      },
      "id": "bKWT4DXFJuL_"
    },
    {
      "cell_type": "code",
      "source": [
        "K = np.random.randn(dim, dim) + 1j * np.random.randn(dim, dim)\n",
        "Bexp = one_param_family(B, 0*K, 0.1, dim)\n",
        "Bexp2= one_param_family(Bexp, 0*K, 0.6, dim)\n",
        "Bexp3= one_param_family(Bexp2, 0*K, 0.2, dim)\n",
        "Bexp4= one_param_family(Bexp3, 0*K, 0.2, dim)"
      ],
      "metadata": {
        "id": "svzdH8b6GI95"
      },
      "id": "svzdH8b6GI95",
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "np.min(eigenvalues((eye(dim*dim)-max_ent(dim))@Bexp@(eye(dim*dim)-max_ent(dim))))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ypzxTeWFMYrt",
        "outputId": "df11a941-4e6a-42c0-8f7e-30e606a2a586"
      },
      "id": "ypzxTeWFMYrt",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "np.complex128(-0.023056997592350956+0j)"
            ]
          },
          "metadata": {},
          "execution_count": 133
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "decomposable(Bexp,dim,dim,opt=True)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Yz2PpFoPJ9c9",
        "outputId": "383fa070-e5a8-489b-d746-521d4790a198"
      },
      "id": "Yz2PpFoPJ9c9",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "0.0030897550344318697"
            ]
          },
          "metadata": {},
          "execution_count": 137
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "check_PPT_squared_opt(Bexp4,dim,return_var=False)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "nbjaJkbLMd5u",
        "outputId": "66f932b8-8294-4c3f-e829-9bebe786f7e7"
      },
      "id": "nbjaJkbLMd5u",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "-6.433021473156505e-13"
            ]
          },
          "metadata": {},
          "execution_count": 138
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "one_param_family_test_noK(Bexp3,0,0.5,5,dim,display=True);"
      ],
      "metadata": {
        "id": "GnGj1BMNwiM5"
      },
      "id": "GnGj1BMNwiM5",
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "one_param_family_test(Bexp,0,0.5,10,dim,num_tries=10,display=True);"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "QeGa_wKyKurF",
        "outputId": "6a12ee75-1319-443c-8419-0139e70ffaf6"
      },
      "id": "QeGa_wKyKurF",
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "1 0.0 -1.9971274511963783e-07\n",
            "1 0.05 0.0010357407493822848\n",
            "1 0.1 0.0016741799286403816\n",
            "1 0.15000000000000002 0.0017392581062019867\n",
            "1 0.2 0.0011746648000191995\n",
            "1 0.25 0.000109796106654209\n",
            "1 0.30000000000000004 -3.001130770723795e-14\n",
            "1 0.35000000000000003 -1.95935666549235e-13\n",
            "1 0.4 -5.501511953414521e-11\n",
            "1 0.45 -2.768946322576242e-11\n",
            "1 0.5 1.0594251342242305e-11\n",
            "2 0.0 -1.9971274511963783e-07\n",
            "2 0.05 0.0011294581533834523\n",
            "2 0.1 0.0020471724412793996\n",
            "2 0.15000000000000002 0.002469669655264175\n",
            "2 0.2 0.002155239449220251\n",
            "2 0.25 0.0010606148062510276\n",
            "2 0.30000000000000004 -3.5256606207389056e-15\n",
            "2 0.35000000000000003 1.4567163220862305e-14\n",
            "2 0.4 1.755473663142043e-14\n",
            "2 0.45 -2.9460579057783034e-12\n",
            "2 0.5 6.3242762583045085e-12\n",
            "3 0.0 -1.9971274511963783e-07\n",
            "3 0.05 0.0009618717052412113\n",
            "3 0.1 0.0014967259252493105\n",
            "3 0.15000000000000002 0.0015735924635714013\n",
            "3 0.2 0.001212898576163036\n",
            "3 0.25 0.0005422822736902298\n",
            "3 0.30000000000000004 -9.196468639122575e-15\n",
            "3 0.35000000000000003 2.0121798639293563e-12\n",
            "3 0.4 2.476739612004406e-12\n",
            "3 0.45 6.689492430721754e-10\n",
            "3 0.5 1.1780099209041443e-10\n",
            "4 0.0 -1.9971274511963783e-07\n",
            "4 0.05 0.001210868477851222\n",
            "4 0.1 0.0023922022796201664\n",
            "4 0.15000000000000002 0.003201994904849506\n",
            "4 0.2 0.0032332924811207028\n",
            "4 0.25 0.0023330804378016478\n",
            "4 0.30000000000000004 0.0008211102595316353\n",
            "4 0.35000000000000003 -1.570334389202483e-13\n",
            "4 0.4 -2.67784411501839e-13\n",
            "4 0.45 -4.045268660697661e-11\n",
            "4 0.5 -4.950145389946252e-14\n",
            "5 0.0 -1.9971274511963783e-07\n",
            "5 0.05 0.0010583415066254085\n",
            "5 0.1 0.0019122294977664642\n",
            "5 0.15000000000000002 0.0025132933683499926\n",
            "5 0.2 0.0028088139125639496\n",
            "5 0.25 0.0027658841691038587\n",
            "5 0.30000000000000004 0.0024098364810097492\n",
            "5 0.35000000000000003 0.001793995318256853\n",
            "5 0.4 0.0010243251348919812\n",
            "5 0.45 7.69993996233437e-05\n",
            "5 0.5 -4.563444012893059e-13\n",
            "6 0.0 -1.9971274511963783e-07\n",
            "6 0.05 0.0009899653412475044\n",
            "6 0.1 0.0016401851201067238\n",
            "6 0.15000000000000002 0.0018999236845078545\n",
            "6 0.2 0.001765081514138808\n",
            "6 0.25 0.001299517026023326\n",
            "6 0.30000000000000004 0.0006718991764621159\n",
            "6 0.35000000000000003 4.6513389527386725e-05\n",
            "6 0.4 2.56365294979114e-10\n",
            "6 0.45 -2.1198086171491978e-11\n",
            "6 0.5 -1.4142557423211142e-10\n",
            "7 0.0 -1.9971274511963783e-07\n",
            "7 0.05 0.0010836697362537671\n",
            "7 0.1 0.0019238819456372318\n",
            "7 0.15000000000000002 0.0023334041166394983\n",
            "7 0.2 0.0022003569638645365\n",
            "7 0.25 0.0015267737450557954\n",
            "7 0.30000000000000004 0.0004958592324114564\n",
            "7 0.35000000000000003 1.2562148436724808e-12\n",
            "7 0.4 4.003685183724361e-14\n",
            "7 0.45 1.833155511760034e-15\n",
            "7 0.5 -4.368889015950958e-10\n",
            "8 0.0 -1.9971274511963783e-07\n",
            "8 0.05 0.0009854321550694719\n",
            "8 0.1 0.0015830094946734184\n",
            "8 0.15000000000000002 0.0017402457634933051\n",
            "8 0.2 0.0014721459355210096\n",
            "8 0.25 0.000881898208100428\n",
            "8 0.30000000000000004 8.702113621489928e-05\n",
            "8 0.35000000000000003 7.358540303148719e-13\n",
            "8 0.4 -6.852251052030265e-13\n",
            "8 0.45 9.327466825229784e-12\n",
            "8 0.5 -1.3977116401592458e-11\n",
            "9 0.0 -1.9971274511963783e-07\n",
            "9 0.05 0.0012330969356306558\n",
            "9 0.1 0.002377942274790841\n",
            "9 0.15000000000000002 0.002912684175052634\n",
            "9 0.2 0.0023417673988477793\n",
            "9 0.25 0.0003625070967106007\n",
            "9 0.30000000000000004 -8.408434282006484e-14\n",
            "9 0.35000000000000003 -7.626668147896154e-15\n",
            "9 0.4 -1.126594186438038e-09\n",
            "9 0.45 1.4510408873913848e-11\n",
            "9 0.5 -1.163358595460106e-10\n",
            "10 0.0 -1.9971274511963783e-07\n",
            "10 0.05 0.0011300400897625224\n",
            "10 0.1 0.002049207274667663\n",
            "10 0.15000000000000002 0.0024648170596524477\n",
            "10 0.2 0.0021575236809446355\n",
            "10 0.25 0.0012728135546513062\n",
            "10 0.30000000000000004 -2.2468362003776126e-13\n",
            "10 0.35000000000000003 9.70719073482794e-13\n",
            "10 0.4 3.2218326181483925e-14\n",
            "10 0.45 -1.2500917015015612e-12\n",
            "10 0.5 -7.494368631869119e-10\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "38NML4vAtSQK"
      },
      "id": "38NML4vAtSQK",
      "execution_count": null,
      "outputs": []
    }
  ],
  "metadata": {
    "kernelspec": {
      "display_name": "Python 3 (ipykernel)",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.12.3"
    },
    "colab": {
      "provenance": []
    }
  },
  "nbformat": 4,
  "nbformat_minor": 5
}

==> k_positivity_no_mosek.py <==
# If needed, install deps first:
# !pip -q install cvxpy scs scipy qutipy

import numpy as np
import itertools
import cvxpy as cvx
from scipy.linalg import expm
from qutipy import *

# ---- solver helper: avoids requiring MOSEK ----
def solve_alt(prob, **kwargs):
    """
    Solve a CVXPY problem without needing MOSEK.
    Prefers SCS (open-source), falls back if unavailable
    """
    installed = set(cvx.installed_solvers())
    if "SCS" in installed:
        opts = dict(kwargs)
        opts.setdefault("eps", 1e-6)
        opts.setdefault("max_iters", 50_000)
        return prob.solve(solver=cvx.SCS, **opts)
    elif "CLARABEL" in installed:
        return prob.solve(solver=cvx.CLARABEL, **kwargs)
    elif "ECOS" in installed:
        return prob.solve(solver=cvx.ECOS, **kwargs)
    else:
        return prob.solve(**kwargs)


def bilinear_opt_relax(H, dA, dB, PPT=False):
    '''
    Optimization of the form
        min_H Tr(H(ρ ⊗ σ)),
    with respect to states ρ and σ. We
    relax this to operators P that satisfy
    the appropriate partial trace and
    partial transpose conditions.
    '''
    P = cvx.Variable((dA*dB, dA*dB), hermitian=True)
    rho = cvx.Variable((dA, dA), hermitian=True)
    sigma = cvx.Variable((dB, dB), hermitian=True)

    c = [P >> 0, rho >> 0, sigma >> 0]
    c += [cvx.trace(rho) == 1, cvx.trace(sigma) == 1]
    c += [cvx.partial_trace(P, [dA, dB], 0) == sigma,
          cvx.partial_trace(P, [dA, dB], 1) == rho]
    if PPT:
        c += [cvx.partial_transpose(P, [dA, dB], 0) >> 0]

    obj = cvx.Minimize(cvx.real(cvx.trace(H @ P)))
    prob = cvx.Problem(obj, constraints=c)

    solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)
    return prob.value


def bilinear_opt_relax_hierarchy(H, dA, dB, k=1):
    M = {}
    S = {}

    rho = cvx.Variable((dA, dA), hermitian=True)
    sigma = cvx.Variable((dB, dB), hermitian=True)

    c = [rho >> 0, cvx.trace(rho) == 1]
    c += [sigma >> 0, cvx.trace(sigma) == 1]

    for j in range(1, k+1):
        M[j] = cvx.Variable((dA * dB**j, dA * dB**j), hermitian=True)
        S[j] = list(itertools.permutations(range(1, j+1)))
        c += [M[j] >> 0]
        c += [M[j] == cvx.kron(eye(dA), permute_tensor_factors(pi, [dB]*j)) @ M[j] @
              cvx.kron(eye(dA), dag(permute_tensor_factors(pi, [dB]*j)))
              for pi in S[j]]

    c += [cvx.partial_trace(M[1], [dA, dB], 0) == rho,
          cvx.partial_trace(M[1], [dA, dB], 1) == sigma]

    for j in range(2, k+1):
        c += [cvx.partial_trace(M[j], [dA * dB**(j-1), dB], 1) == M[j-1]]

    obj = cvx.Minimize(cvx.real(cvx.trace(H @ M[1])))
    prob = cvx.Problem(obj, constraints=c)

    solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)
    return prob.value


def generate_PPT_operator(d, sep=False, param=100):
    out = np.zeros((d**2, d**2), dtype=complex)

    if sep:
        n = np.random.randint(1, param)
        for i in range(100):
            out += tensor(random_PSD_operator(d), random_PSD_operator(d))
        return out
    else:
        num_tries = param
        for i in range(num_tries):
            U = RandomUnitary(d**2)
            p = np.diag(np.random.rand(d**2))
            P = U @ p @ dag(U)
            if min(eigenvalues(partial_transpose(P, [2], [d, d]))) >= 0:
                out = P
                break
        return out, i


def generate_positive_map(d, num_tries=500, stop=True, display=False, PPT=True):
    if stop:
        out = np.zeros((d**2, d**2), dtype=complex)
        for i in range(num_tries):
            H = random_hermitian_operator(d**2)  # from qutipy
            if bilinear_opt_relax(H, d, d, PPT=PPT) >= 0:
                out = H
                break
        return out, i
    else:
        samples = {}
        hits = []
        for i in range(1, num_tries+1):
            H = random_hermitian_operator(d**2)
            samples[i] = (H, bilinear_opt_relax(H, d, d))
            if samples[i][1] >= 0:
                hits.append(i)
            if display:
                print(i, samples[i][1])
        return samples, hits


def random_hermitian_operator_alt(d):
    U = RandomUnitary(d)
    p = np.random.randn(d)
    return U @ np.diag(p) @ dag(U)


def decomposable(N, dA, dB, opt=False, return_var=False):
    if opt:
        T1 = cvx.Variable((dA*dB, dA*dB), hermitian=True)
        T2 = cvx.Variable((dA*dB, dA*dB), hermitian=True)
        S = cvx.Variable((dA*dB, dA*dB), hermitian=True)
        Y = cvx.Variable((dA*dB, dA*dB), hermitian=True)

        c = [T1 >> 0, T2 >> 0, N - T1 - cvx.partial_transpose(T2, [dA, dB], 1) == S]
        c += [-Y << S, S << Y, Y >> 0]

        obj = cvx.Minimize(cvx.real(cvx.trace(Y)))
        prob = cvx.Problem(obj, constraints=c)

        solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)

        if return_var:
            return prob.value, T1.value, T2.value, S.value
        else:
            return prob.value
    else:
        T1 = cvx.Variable((dA*dB, dA*dB), hermitian=True)
        T2 = cvx.Variable((dA*dB, dA*dB), hermitian=True)

        c = [T1 >> 0, T2 >> 0, N == T1 + cvx.partial_transpose(T2, [dA, dB], 1)]

        obj = cvx.Minimize(0)
        prob = cvx.Problem(obj, constraints=c)

        solve_alt(prob)  # was: prob.solve(eps=1e-9)

        if return_var:
            return prob.value, prob.status, T1.value, T2.value
        else:
            return prob.value


def bhattacharya_map(a):
    '''
    family of maps from ref.[5]
    '''
    return np.array([
        [a**2/(1+a**2), 0, 0, 0, -a/(1+a**2), 0, 0, 0, -a**2/(1+a**2)],
        [0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 1/(1+a**2), 0, 0, 0, 0, 0, 0],
        [0, 0, 0, a**2/(1+a**2), 0, 0, 0, 0, 0],
        [-a/(1+a**2), 0, 0, 0, 1/(1+a**2), 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, -a/(1+a**2), 0],
        [0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, -a/(1+a**2), 0, 1/(1+a**2), 0],
        [-a**2/(1+a**2), 0, 0, 0, 0, 0, 0, 0, a**2/(1+a**2)]
    ])


def bhattacharya_map_mod(a):
    '''
    Equation (11) in our paper
    '''
    return np.array([
        [a**2/(1+a**2), 0, 0, 0, a/(1+a**2), 0, 0, 0, a**2/(1+a**2)],
        [0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 1/(1+a**2), 0, 0, 0, 0, 0, 0],
        [0, 0, 0, a**2/(1+a**2), 0, 0, 0, 0, 0],
        [a/(1+a**2), 0, 0, 0, 1/(1+a**2), 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, a/(1+a**2), 0],
        [0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, a/(1+a**2), 0, 1/(1+a**2), 0],
        [a**2/(1+a**2), 0, 0, 0, 0, 0, 0, 0, a**2/(1+a**2)]
    ])

def bhattacharya_map_mod_fourdim():
    '''
    The map from Eq.(12) of our paper
    We used this to test PPT² via the command
    PPT_square_test(bhattacharya_map_mod_fourdim(),4,300)
    '''
    return (np.array([
        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1.],
        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],
        [0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],
        [0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],
        [0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],
        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1.],
        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],
        [0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0.],
        [0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0.],
        [0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0.],
        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0.],
        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0.],
        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.],
        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0.],
        [0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1., 0., 0., 1., 0.],
        [1., 0., 0., 0., 0., 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 1.]
    ])/3)

def breuer_hall_map(m, U):
    '''
    The input dimension is n=2*m, and U is a
    skew-symmetric unitary in dimension n.
    '''
    n = 2*m
    return tensor(eye(n), eye(n)) - gamma(n) - tensor(eye(n), U) @ SWAP([1, 2], [n, n]) @ tensor(eye(n), dag(U))


def robertson_map():
    Y = np.array([[0, -1j], [1j, 0]])
    return breuer_hall_map(2, tensor(eye(2), Y))


def choi_map_M3():
    return np.array([
        [1, 0, 0, 0, -1, 0, 0, 0, -1],
        [0, 1, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, 0, 0],
        [-1, 0, 0, 0, 1, 0, 0, 0, -1],
        [0, 0, 0, 0, 0, 1, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 1, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, 0, 0],
        [-1, 0, 0, 0, -1, 0, 0, 0, 1]
    ])


def ha_map_M4(a, b, c, d):
    '''
    This map comes from the paper:
        "A class of atomic positive linear maps in matrix algebras"
        by Kil-Chan Ha

    It is not CCP (conditionally completely positive) for all parameter values,
    '''
    C_phi = np.zeros((16, 16), dtype=float)

    C_phi[0, 0] = a
    C_phi[3, 3] = b

    C_phi[4, 4] = c
    C_phi[5, 5] = a

    C_phi[9, 9] = d
    C_phi[10, 10] = a

    C_phi[12, 12] = a
    C_phi[13, 13] = b

    C_phi[0, 5] = -1
    C_phi[0, 10] = -1
    C_phi[0, 15] = -1

    C_phi[4, 1] = -1
    C_phi[4, 10] = -1
    C_phi[4, 15] = -1

    C_phi[8, 1] = -1
    C_phi[8, 5] = -1
    C_phi[8, 15] = -1

    C_phi[12, 1] = -1
    C_phi[12, 5] = -1
    C_phi[12, 10] = -1

    return C_phi


def MillerOlkiewicz_map_generalized(d):
    '''
    from 1505.07854; input d is the dimension
    '''
    if d < 3:
        raise ValueError("d must be > 2")

    C = np.zeros((d*d, d*d), dtype=float)

    for i in range(d):
        for j in range(d):
            block = np.zeros((d, d), dtype=float)

            if i == j:
                if i < d-1:
                    block[np.arange(d-1), np.arange(d-1)] = 1
                else:
                    block[d-1, d-1] = d-1

            elif j == d-1 and i < d-2:
                block[i, d-1] = (d-1)**(1/2)

            elif j == d-1 and i == d-2:
                block[d-1, d-2] = (d-1)**(1/2)

            elif i == d-1 and j < d-2:
                block[d-1, j] = (d-1)**(1/2)

            elif i == d - 1 and j == d - 2:
                block[d-2, d-1] = (d-1)**(1/2)

            row_start = i * d
            col_start = j * d
            C[row_start:row_start + d, col_start:col_start + d] = block

    return C/(d-1)


def check_PPT_squared(P, T, d):
    '''
    P is a positive map, T is a completely positive and completely
    co-positive map. Both are specified in terms of their Choi
    matrices. All maps have the same input and output dimension of d.
    '''
    N = partial_trace(
        tensor(partial_transpose(T, [2], [d, d]), eye(d)) @ tensor(eye(d), P),
        [2], [d, d, d]
    )
    return decomposable(N, d, d, opt=True)


def check_PPT_squared_opt(P, d, return_var=False):
    T1 = cvx.Variable((d*d, d*d), hermitian=True)
    T2 = cvx.Variable((d*d, d*d), hermitian=True)
    S = cvx.Variable((d*d, d*d), hermitian=True)
    Y = cvx.Variable((d*d, d*d), hermitian=True)

    T = cvx.Variable((d**2, d**2), hermitian=True)
    c = [T >> 0, cvx.partial_transpose(T, [d, d], 1) >> 0]

    N = cvx.partial_trace(cvx.kron(cvx.partial_transpose(T, [d, d], 1), eye(d)) @ tensor(eye(d), P), [d, d, d], 1)

    c += [T1 >> 0, T2 >> 0, N - T1 - cvx.partial_transpose(T2, [d, d], 1) == S]
    c += [-Y << S, S << Y, Y >> 0]

    obj = cvx.Minimize(cvx.real(cvx.trace(Y)))
    prob = cvx.Problem(obj, constraints=c)

    solve_alt(prob)  # was: prob.solve(eps=1e-9, solver=cvx.MOSEK)

    if return_var:
        return prob.value, T1.value, T2.value, S.value
    else:
        return prob.value


def exp_choi(N, t, d):
    '''
    N is the Choi representation of a linear map. Input and output
    have the same dimension d.
    '''
    K = choi_to_natural(N, d, d)
    exp_K = expm(t * K)
    exp_N = choi_to_natural(exp_K, d, d)
    return exp_N


def one_param_family(N, K, t, d):
    '''
    N is the Choi representation of a map Phi in dimension d. K is
    an arbitrary d x d linear operator. The corresponding map is
        exp(t*(K(.) + (.)K^† + Phi))
    '''
    M = tensor(eye(d), K) + tensor(np.conj(K), eye(d)) + choi_to_natural(N, d, d)
    exp_M = expm(t * M)
    C = choi_to_natural(exp_M, d, d)
    return C

def one_param_family_noK(N, t, d):
    '''
    same as one_param_family but K=0
    N is the Choi representation of a map Phi in dimension d.
    The corresponding map is exp(t*Phi)
    '''
    M = choi_to_natural(N, d, d)
    exp_M = expm(t * M)
    C = choi_to_natural(exp_M, d, d)
    return C


def one_param_family_test(N, tmin, tmax, steps, d, num_tries=100, display=False):
    '''
    This function tests decomposability and complete positivity for random K's;
    for all t between the arguments tmin and tmax (discretized by steps)
    the function outputs the decomposability value D (0 iff decomposable)
    and the smallest eigenvalue of T (>=0 iff CP) for all tested t
    '''
    tries = {}
    for i in range(1, num_tries+1):
        tries[i] = {}
        K = np.random.randn(d, d) + 1j * np.random.randn(d, d)
        for t in np.linspace(tmin, tmax, steps+1):
            T = one_param_family(N, K, t, d)
            D = decomposable(T, d, d, opt=True)
            tries[i][t] = (K, D)
            if display:
                print(i, t, D)
    return tries


def one_param_family_test_noK(N, tmin, tmax, steps, d,display=False):
    '''
    This function tests decomposability and complete positivity;
    for all t between the arguments tmin and tmax (discretized by steps)
    the function outputs the decomposability value D (0 iff decomposable)
    and the smallest eigenvalue of T (>=0 iff CP) for all tested t
    '''
    tries = {}
    for t in np.linspace(tmin, tmax, steps+1):
        T = one_param_family_noK(N, t, d)
        D = decomposable(T, d, d, opt=True)
        tries[t] = (D)
        if display:
          print(t, D, np.min(np.linalg.eigvalsh(0.5*(T + T.conj().T))))
    return tries


def PPT_square_test(
    N, d, num_tries=10, display=True, *, t0=1.0, max_halvings=10, tol=1e-4,
    return_results=False
):
    '''
    For each random K, search t in {t0, t0/2, ...} for which
    T = one_param_family(N, K, t, d) is non-decomposable (D > tol),
    then compute check_PPT_squared_opt(T, d).
    '''
    results = {}

    for i in range(num_tries + 1):
        K = np.random.randn(d, d) + 1j * np.random.randn(d, d)
        t = float(t0)
        found = False
        D = None
        for _ in range(max_halvings + 1):
            T = one_param_family(N, K, t, d)
            D = decomposable(T, d, d, opt=True)
            if D > tol:
                if display:
                    print(f"[try {i}] t={t:.6g}  decomposable-value={D:.3e}")
                found = True
                break
            t *= 0.5

        if not found:
            continue

        val = check_PPT_squared_opt(T, d, return_var=False)
        results[i] = {"K": K, "t": t, "value": val, "decomp_value": D}

        if display:
            print(f"[try {i}] PPT^2 value={val:.6g}")

    if return_results:
        return results
